Exceptional hyperbolic 3-manifolds

We correct and complete a conjecture of D. Gabai, R. Meyerhoff and N. Thurston on the classification and properties of thin tubed closed hyperbolic 3-manifolds. We additionally show that if N is a closed hyperbolic 3-manifold, then either N=Vol3 or N contains a closed geodesic that is the core of an embedded tube of radius log(3)/2.

==> Ortholines.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    213339,       4019]
NotebookOptionsPosition[    210742,       3933]
NotebookOutlinePosition[    211503,       3959]
CellTagsIndexPosition[    211460,       3956]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Length and ortholength spectra", "Title",
 CellChangeTimes->{{3.5217647811772313`*^9, 3.521764795930771*^9}, {
  3.521765295735139*^9, 3.521765307648448*^9}, {3.5217662012534127`*^9, 
  3.521766204503596*^9}, {3.5355719874328938`*^9, 3.535571989903035*^9}, {
  3.538283224353962*^9, 3.538283230978272*^9}, {3.5384547703151627`*^9, 
  3.5384547858650517`*^9}},
 TextAlignment->Center,
 FontFamily->"Arial",
 Background->RGBColor[1, 0.85, 0.85]],

Cell["\<\
This package was written in order to find the geodesics and ortholines for \
exceptional manifolds N2, N3, N4. It can check length and ortholength spectra \
from Snap for any other hyperbolic 3-manifolds as well.\
\>", "Text",
 CellChangeTimes->{{3.5217648364428425`*^9, 3.521764940196868*^9}, {
   3.521765200742487*^9, 3.5217652010145025`*^9}, {3.5217653173060007`*^9, 
   3.5217653497942767`*^9}, {3.5217653948815756`*^9, 3.521765396143605*^9}, {
   3.535572171831441*^9, 3.5355721726304865`*^9}, {3.535724709148715*^9, 
   3.5357247440397153`*^9}, {3.5357620594336557`*^9, 
   3.5357620655370045`*^9}, {3.5384574109523983`*^9, 3.538457414593075*^9}, 
   3.5385301339179087`*^9, {3.538530206289966*^9, 3.538530271402348*^9}, {
   3.538530349803442*^9, 3.5385304217494087`*^9}, {3.5385304807268353`*^9, 
   3.538530493175407*^9}, {3.53853055944011*^9, 3.538530595084948*^9}, {
   3.5385306380588207`*^9, 3.538530683370064*^9}, {3.5385309545977182`*^9, 
   3.538530962166875*^9}, {3.538530997371756*^9, 3.538530998852459*^9}, {
   3.538531034264909*^9, 3.538531078495153*^9}, {3.538531119261732*^9, 
   3.538531151889296*^9}},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Loading the code", "Section",
 FontFamily->"Arial",
 FontSize->28]], "Section",
 CellChangeTimes->{{3.521859576950418*^9, 3.5218595867033453`*^9}, {
  3.5218609001376*^9, 3.5218609022095118`*^9}, {3.5355720411909685`*^9, 
  3.5355720442941465`*^9}},
 FontFamily->"Arial",
 FontSize->14,
 Background->GrayLevel[0.85]],

Cell["\<\
Run the following command to read the code from the file source_ortho.m.\
\>", "Text",
 CellChangeTimes->{{3.5217648364428425`*^9, 3.521764940196868*^9}, {
  3.521765200742487*^9, 3.5217652010145025`*^9}, {3.5217653173060007`*^9, 
  3.5217653497942767`*^9}, {3.5217653948815756`*^9, 3.521765396143605*^9}, {
  3.535572171831441*^9, 3.5355721726304865`*^9}, {3.535724709148715*^9, 
  3.5357247440397153`*^9}, {3.5357620594336557`*^9, 3.5357620655370045`*^9}, {
  3.5448494934527082`*^9, 3.5448495054283934`*^9}},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "Source_ortho.m"}]}], "Input",
 CellChangeTimes->{{3.5217653979266853`*^9, 3.5217653997987895`*^9}, {
  3.5279620581453247`*^9, 3.5279620584653435`*^9}, {3.5285919307529373`*^9, 
  3.528591932264975*^9}, {3.5313556257528076`*^9, 3.5313556280649395`*^9}, {
  3.5355719247253075`*^9, 3.5355719264894085`*^9}, {3.5357246822087154`*^9, 
  3.535724683180715*^9}, {3.5357621086384697`*^9, 3.5357621096615286`*^9}, {
  3.542501997221983*^9, 3.542501997754013*^9}, {3.54250792775919*^9, 
  3.542507928213216*^9}, {3.5425087115770216`*^9, 3.5425087135161324`*^9}, {
  3.5432865763553934`*^9, 3.54328657681842*^9}, {3.5432867753931503`*^9, 
  3.5432867760871897`*^9}},
 FontSize->14],

Cell[BoxData[
 StyleBox["\<\"Length and ortholength spectra by David Gabai and Maria \
Trnkova\"\>",
  StripOnInput->False,
  FontSize->18,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.54250871417117*^9, 3.5425088933254175`*^9, 3.5428131279145126`*^9, 
   3.542829437900641*^9, 3.542839007323635*^9, 3.543197547318564*^9, 
   3.54319838085116*^9, 3.5431999316789975`*^9, 3.543278699975156*^9, 
   3.5432865772434444`*^9, 3.5432868074318724`*^9, 3.543286959424017*^9, 
   3.543287209903533*^9, 3.543287907880142*^9, 3.543288288745594*^9, 
   3.5432887986000056`*^9, 3.543289320045071*^9, 3.5432894529931912`*^9, 
   3.543375367038967*^9, 3.543377810367538*^9, 3.5434363736205645`*^9, 
   3.543451318150198*^9, 3.543499255944496*^9, 3.543530859209444*^9, 
   3.5435323242196255`*^9, 3.543533209271058*^9, 3.543533300386491*^9, 
   3.5435334895566487`*^9, 3.543533884850603*^9, 3.5435339242345767`*^9, 
   3.544852091118286*^9, 3.544852152045771*^9, 3.5449342500802965`*^9, {
   3.5449343553777256`*^9, 3.544934386499237*^9}, 3.5449349779812384`*^9},
 FontSize->14]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Geodesic List",
 FontSize->28,
 Background->GrayLevel[0.85]]], "Section",
 CellChangeTimes->{{3.521859576950418*^9, 3.5218595867033453`*^9}, {
   3.5218609001376*^9, 3.5218609022095118`*^9}, {3.535572010368206*^9, 
   3.5355720123903217`*^9}, {3.535572129448017*^9, 3.535572132622198*^9}, 
   3.543286921240984*^9},
 FontFamily->"Arial",
 FontSize->14,
 Background->GrayLevel[0.85]],

Cell[TextData[{
 StyleBox["SetupManifold loads one of the pre-defined exceptional manifolds \
N2, N3 or N4.",
  FontFamily->"Times New Roman",
  FontSize->16],
 StyleBox[" GeodesicSearch",
  FontFamily->"Times New Roman",
  FontSize->16,
  FontSlant->"Italic"],
 StyleBox[" constructs the Geodesic List written in the list",
  FontFamily->"Times New Roman",
  FontSize->16],
 StyleBox[" geodList",
  FontFamily->"Times New Roman",
  FontSize->16,
  FontSlant->"Italic"],
 StyleBox[". The parameters are parameter \[Lambda] (maximal geodesic real \
length),",
  FontFamily->"Times New Roman",
  FontSize->16],
 StyleBox[" minimal injectivity radius",
  FontFamily->"Times New Roman",
  FontSize->16,
  FontSlant->"Italic"],
 StyleBox[" and the ",
  FontFamily->"Times New Roman",
  FontSize->16],
 StyleBox["level of precision ",
  FontFamily->"Times New Roman",
  FontSize->16,
  FontSlant->"Italic"],
 StyleBox["(number of decimal places considered during comparisons). This \
level of precision should be smaller than the actual precision of the big \
list and conjugacy list that we can see after the construction is done.",
  FontFamily->"Times New Roman",
  FontSize->16]
}], "Text",
 CellChangeTimes->{{3.535572189407446*^9, 3.535572292789359*^9}, {
   3.5357629784492197`*^9, 3.5357629887528095`*^9}, {3.535763565122776*^9, 
   3.535763697094324*^9}, {3.536979431677574*^9, 3.536979458562112*^9}, {
   3.536979813548416*^9, 3.536979817004614*^9}, {3.538283311301848*^9, 
   3.538283327832852*^9}, {3.538283444385394*^9, 3.5382834465694637`*^9}, 
   3.543286921240984*^9},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetupManifold", "[", "N2", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"geodList", "=", 
   RowBox[{"GeodesicSearch", "[", 
    RowBox[{"2", ",", "0", ",", "30"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"PresentData", "[", "geodList", "]"}]}], "Input",
 CellChangeTimes->{{3.525390762260824*^9, 3.525390765015575*^9}, {
   3.5253909224802084`*^9, 3.525390940577465*^9}, {3.525390988049326*^9, 
   3.5253909902744493`*^9}, {3.5253910983149357`*^9, 3.525391123166385*^9}, {
   3.525391261866766*^9, 3.5253912718500776`*^9}, {3.525391437431969*^9, 
   3.525391438136983*^9}, {3.525391833715728*^9, 3.5253918348187895`*^9}, {
   3.5253935468275213`*^9, 3.5253935474905596`*^9}, {3.5253940591071186`*^9, 
   3.525394064178999*^9}, {3.525394102350284*^9, 3.525394132698144*^9}, {
   3.5253941735478964`*^9, 3.525394173802911*^9}, {3.5253942258674746`*^9, 
   3.525394242855369*^9}, {3.5253942781262026`*^9, 3.5253942804141283`*^9}, {
   3.525394331916802*^9, 3.5253943329146566`*^9}, {3.5253944036838484`*^9, 
   3.5253944065786066`*^9}, {3.5254698070740404`*^9, 3.52546980759007*^9}, {
   3.525469858662989*^9, 3.5254698593670297`*^9}, 3.526080059699648*^9, {
   3.526614758119918*^9, 3.5266147583199186`*^9}, {3.5268723167192655`*^9, 
   3.5268723170624657`*^9}, {3.5268735505410323`*^9, 
   3.5268735543474393`*^9}, {3.526873673547249*^9, 3.526873673703249*^9}, {
   3.526877437466802*^9, 3.526877444603793*^9}, {3.5268777752994075`*^9, 
   3.5268777774355173`*^9}, {3.526877814548253*^9, 3.5268778148032665`*^9}, {
   3.526878659261507*^9, 3.526878659411507*^9}, {3.5271825336946583`*^9, 
   3.5271825360017843`*^9}, {3.5271826018761916`*^9, 
   3.5271826047967324`*^9}, {3.5271837027026625`*^9, 
   3.5271837028516665`*^9}, {3.5271843849854116`*^9, 
   3.5271843872485294`*^9}, {3.5271865124507837`*^9, 3.527186517680705*^9}, {
   3.527186579690362*^9, 3.527186583355565*^9}, {3.527186792102374*^9, 
   3.527186792394391*^9}, {3.5271877403762984`*^9, 3.5271877407862988`*^9}, {
   3.5271879772513156`*^9, 3.5271879777623425`*^9}, {3.5271892408074455`*^9, 
   3.527189240993456*^9}, {3.5274757297530584`*^9, 3.5274757321445885`*^9}, {
   3.5274766663937674`*^9, 3.5274766702565775`*^9}, 3.527476766895784*^9, {
   3.527481701043887*^9, 3.527481703543968*^9}, {3.5274844008077083`*^9, 
   3.5274844009467163`*^9}, {3.527485177606414*^9, 3.5274851782698483`*^9}, {
   3.527485720697818*^9, 3.527485724926883*^9}, {3.5275142274283*^9, 
   3.5275142316394725`*^9}, {3.527516587130231*^9, 3.5275165915231776`*^9}, {
   3.5279471322311435`*^9, 3.527947132457156*^9}, {3.5279472821230326`*^9, 
   3.5279472822610407`*^9}, 3.527947497690961*^9, {3.5279485465841427`*^9, 
   3.5279485466971493`*^9}, {3.5279486468876204`*^9, 3.527948647207436*^9}, {
   3.527951763232911*^9, 3.527951763600932*^9}, {3.527953600594744*^9, 
   3.5279536020678215`*^9}, 3.528133643470052*^9, {3.5281346913953505`*^9, 
   3.5281346919073544`*^9}, 3.528134783502782*^9, {3.5285141940925493`*^9, 
   3.5285142103633776`*^9}, {3.528515601682799*^9, 3.528515604001326*^9}, {
   3.5285880683734255`*^9, 3.5285880684784317`*^9}, {3.528593177748328*^9, 
   3.5285931778823357`*^9}, {3.5312321882869835`*^9, 
   3.5312322003786755`*^9}, {3.531233092179683*^9, 3.5312330928747225`*^9}, {
   3.53123354371951*^9, 3.5312335438745184`*^9}, {3.531234593487553*^9, 
   3.531234595112646*^9}, {3.5312371630445232`*^9, 3.53123716334054*^9}, {
   3.53123770514953*^9, 3.531237705749564*^9}, {3.5312393211909623`*^9, 
   3.5312393354687786`*^9}, {3.5312517104665885`*^9, 
   3.5312517105425925`*^9}, {3.5312554028347797`*^9, 3.531255407090023*^9}, {
   3.5312559967627506`*^9, 3.5312559976007986`*^9}, {3.5312571001898627`*^9, 
   3.531257100609887*^9}, {3.5312572744108276`*^9, 3.5312572750178623`*^9}, {
   3.531265802634614*^9, 3.531265811690132*^9}, 3.531266646533882*^9, {
   3.531266981615048*^9, 3.531266982462096*^9}, {3.531267376728647*^9, 
   3.531267378206732*^9}, {3.5312699069163656`*^9, 3.5312699146008053`*^9}, {
   3.5312731927283034`*^9, 3.5312731932773347`*^9}, {3.531283801183072*^9, 
   3.531283803975232*^9}, {3.531283925177164*^9, 3.531283927254283*^9}, {
   3.531284644830326*^9, 3.5312846452463503`*^9}, {3.531286378582491*^9, 
   3.531286392318277*^9}, {3.531287704270316*^9, 3.531287715022931*^9}, {
   3.5312893195027018`*^9, 3.5312893205587626`*^9}, {3.531319622266921*^9, 
   3.531319644754207*^9}, {3.5313196881466894`*^9, 3.531319691257867*^9}, {
   3.5313304336652975`*^9, 3.5313304372005*^9}, {3.5313413239381857`*^9, 
   3.5313413240961947`*^9}, {3.531341440521854*^9, 3.5313414416349173`*^9}, {
   3.531343128455398*^9, 3.531343128888423*^9}, {3.5313492394749284`*^9, 
   3.531349239633938*^9}, {3.531349572202959*^9, 3.531349602058667*^9}, {
   3.5313507030186386`*^9, 3.531350710002038*^9}, {3.5313513069341803`*^9, 
   3.531351308711282*^9}, 3.53135550271177*^9, {3.53136958688657*^9, 
   3.531369587086581*^9}, {3.5313706540866103`*^9, 3.531370654222618*^9}, {
   3.5313708865069036`*^9, 3.531370886986932*^9}, {3.531371805858488*^9, 
   3.5313718064665227`*^9}, {3.53137263566395*^9, 3.531372639734183*^9}, {
   3.5313728684782667`*^9, 3.5313728784498367`*^9}, {3.531374096442502*^9, 
   3.531374096537507*^9}, {3.531374737496168*^9, 3.531374738312215*^9}, {
   3.5313749604519205`*^9, 3.5313749610899568`*^9}, {3.531376149097907*^9, 
   3.5313761532181425`*^9}, {3.531376189435214*^9, 3.53137619687864*^9}, {
   3.5313775506170692`*^9, 3.5313775507290754`*^9}, {3.531378723680849*^9, 
   3.5313787405132785`*^9}, {3.5314106746533117`*^9, 3.531410677859495*^9}, {
   3.531411269617342*^9, 3.53141126976435*^9}, {3.53141614364112*^9, 
   3.531416153031657*^9}, {3.531704535728219*^9, 3.531704536775279*^9}, {
   3.5355708910431843`*^9, 3.5355708925392694`*^9}, {3.5355725747964892`*^9, 
   3.535572576235572*^9}, {3.535573822933879*^9, 3.5355738352615833`*^9}, {
   3.535578323672306*^9, 3.5355783273035135`*^9}, {3.5356238218852725`*^9, 
   3.5356238341947174`*^9}, {3.5356333456959343`*^9, 
   3.5356333524038906`*^9}, {3.5356424346893206`*^9, 3.535642435444557*^9}, {
   3.53565102383497*^9, 3.535651025802082*^9}, {3.5356517550947957`*^9, 
   3.5356517618021793`*^9}, {3.535654196294424*^9, 3.5356541967744513`*^9}, {
   3.5356721682233596`*^9, 3.53567218658741*^9}, {3.535672312280599*^9, 
   3.5356723148117437`*^9}, {3.535673149599491*^9, 3.535673150678553*^9}, {
   3.535673680250843*^9, 3.535673693629608*^9}, {3.5357252195398555`*^9, 
   3.5357252311798673`*^9}, 3.5357263452017307`*^9, {3.5357337697367306`*^9, 
   3.53573376999273*^9}, {3.53573390995273*^9, 3.5357339111047306`*^9}, {
   3.535740836606779*^9, 3.5357408375388327`*^9}, {3.5357410585834756`*^9, 
   3.535741059094505*^9}, {3.53574131497414*^9, 3.535741327053831*^9}, {
   3.535741482688733*^9, 3.5357414843018255`*^9}, {3.535742052374317*^9, 
   3.535742052533326*^9}, {3.535743794988989*^9, 3.535743795146998*^9}, {
   3.5357438552594366`*^9, 3.5357438560514812`*^9}, {3.5357466363115034`*^9, 
   3.53574663731056*^9}, {3.535746742524578*^9, 3.5357467513910856`*^9}, {
   3.5357477362364154`*^9, 3.535747783820137*^9}, {3.5357478417824526`*^9, 
   3.5357478422834806`*^9}, {3.5357481059635625`*^9, 
   3.5357481066606026`*^9}, {3.5357625669986863`*^9, 
   3.5357625705828915`*^9}, {3.535763019238553*^9, 3.535763022077716*^9}, {
   3.5357637248279104`*^9, 3.535763725187931*^9}, {3.535766265501229*^9, 
   3.5357662684453974`*^9}, {3.5360925763270426`*^9, 
   3.5360925789151907`*^9}, {3.536889075646986*^9, 3.5368890949940925`*^9}, {
   3.5368923731265907`*^9, 3.5368923794129505`*^9}, {3.5372403084154587`*^9, 
   3.5372403094435177`*^9}, {3.5432787138349247`*^9, 3.5432787148949804`*^9}, 
   3.543286921240984*^9, {3.5433793531591673`*^9, 3.543379356055333*^9}, {
   3.5434513112078023`*^9, 3.543451311306808*^9}, {3.5434981307091045`*^9, 
   3.5434981308131104`*^9}, {3.54353263300299*^9, 3.5435326332820053`*^9}, {
   3.544852096182576*^9, 3.5448520989107323`*^9}, {3.5448524063663177`*^9, 
   3.5448524095505*^9}, {3.5449342516363745`*^9, 3.5449342521954064`*^9}, {
   3.5449343282593193`*^9, 3.5449343284353294`*^9}, 3.5449343786558266`*^9, {
   3.544934868964687*^9, 3.544934875762061*^9}},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  TemplateBox[{"\"Geodesic List\""},
   "Row",
   DisplayFunction->(#& ),
   InterpretationFunction->(RowBox[{"Row", "[", 
      RowBox[{"{", #, "}"}], "]"}]& )],
  StripOnInput->False,
  FontSize->24,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.543533934732105*^9, 3.544852115949707*^9, 3.5448522054888277`*^9, 
   3.5448523242456207`*^9, 3.544852398527869*^9, 3.5448525998723855`*^9, 
   3.544934263973939*^9, 3.544934339609912*^9, {3.5449343745126038`*^9, 
   3.5449343988408604`*^9}, 3.544934451101503*^9, 3.544934501455076*^9, 
   3.5449345478972597`*^9, 3.544934707866644*^9, 3.5449348876866465`*^9, 
   3.5449349915359397`*^9}],

Cell[BoxData[
 StyleBox[
  TemplateBox[{
   "\"We finished construction of the geodesic list in \"",
    TemplateBox[{"9", "\" seconds\""}, "Row", 
     DisplayFunction -> (RowBox[{#, "\[InvisibleSpace]", #2}]& ), 
     InterpretationFunction -> (RowBox[{"Row", "[", 
        RowBox[{"{", 
          RowBox[{#, ",", #2}], "}"}], "]"}]& )],"\". There are \"","12",
    "\" geodesics.\""},
   "Row",
   DisplayFunction->(
    RowBox[{#, "\[InvisibleSpace]", #2, "\[InvisibleSpace]", #3, 
      "\[InvisibleSpace]", #4, "\[InvisibleSpace]", #5}]& ),
   InterpretationFunction->(RowBox[{"Row", "[", 
      RowBox[{"{", 
        RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], "]"}]& )],
  StripOnInput->False,
  FontSize->14,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.543533934732105*^9, 3.544852115949707*^9, 3.5448522054888277`*^9, 
   3.5448523242456207`*^9, 3.544852398527869*^9, 3.5448525998723855`*^9, 
   3.544934263973939*^9, 3.544934339609912*^9, {3.5449343745126038`*^9, 
   3.5449343988408604`*^9}, 3.544934451101503*^9, 3.544934501455076*^9, 
   3.5449345478972597`*^9, 3.544934707866644*^9, 3.5449348876866465`*^9, 
   3.5449349915379395`*^9}],

Cell[BoxData[
 StyleBox[
  TemplateBox[{
   "\"We set precision to \"","30","\". Actual precision of big list: \"",
    "52.7094314877273`","\" and conjugacy list: \"","55.293402276781386`",
    "\".\""},
   "Row",
   DisplayFunction->(
    RowBox[{#, "\[InvisibleSpace]", #2, "\[InvisibleSpace]", #3, 
      "\[InvisibleSpace]", #4, "\[InvisibleSpace]", #5, 
      "\[InvisibleSpace]", #6, "\[InvisibleSpace]", #7}]& ),
   InterpretationFunction->(RowBox[{"Row", "[", 
      RowBox[{"{", 
        RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7}], 
        "}"}], "]"}]& )],
  StripOnInput->False,
  FontSize->14,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{
  3.543533934732105*^9, 3.544852115949707*^9, 3.5448522054888277`*^9, 
   3.5448523242456207`*^9, 3.544852398527869*^9, 3.5448525998723855`*^9, 
   3.544934263973939*^9, 3.544934339609912*^9, {3.5449343745126038`*^9, 
   3.5449343988408604`*^9}, 3.544934451101503*^9, 3.544934501455076*^9, 
   3.5449345478972597`*^9, 3.544934707866644*^9, 3.5449348876866465`*^9, 
   3.54493499154094*^9}]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"#\"\>", "\<\"Geodesics Length\"\>", "\<\"Injectivity radius\"\>", "\
\<\"Name of Geodesic\"\>"},
    {"1", 
     RowBox[{"1.06127506`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.23703576`", " ", "\[ImaginaryI]"}]}], "0.76428546`", 
     RowBox[{"{", "5", "}"}]},
    {"2", 
     RowBox[{"1.06127506`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.23703576`", " ", "\[ImaginaryI]"}]}], "0.76428546`", 
     RowBox[{"{", 
      RowBox[{"5", ",", "10"}], "}"}]},
    {"3", 
     RowBox[{"1.06127506`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.23703576`", " ", "\[ImaginaryI]"}]}], "0.76428546`", 
     RowBox[{"{", "9", "}"}]},
    {"4", 
     RowBox[{"1.06127506`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.23703576`", " ", "\[ImaginaryI]"}]}], "0.53626587`", 
     RowBox[{"{", "1", "}"}]},
    {"5", 
     RowBox[{"1.06127506`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.23703576`", " ", "\[ImaginaryI]"}]}], "0.53626587`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]},
    {"6", 
     RowBox[{"1.06127506`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.23703576`", " ", "\[ImaginaryI]"}]}], "0.53626587`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "10"}], "}"}]},
    {"7", 
     RowBox[{"1.06127506`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.23703576`", " ", "\[ImaginaryI]"}]}], "0.53626587`", 
     RowBox[{"{", 
      RowBox[{"2", ",", "7"}], "}"}]},
    {"8", 
     RowBox[{"1.06127506`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.23703576`", " ", "\[ImaginaryI]"}]}], "0.53626587`", 
     RowBox[{"{", 
      RowBox[{"4", ",", "12", ",", "12"}], "}"}]},
    {"9", 
     RowBox[{"1.06127506`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.23703576`", " ", "\[ImaginaryI]"}]}], "0.53626587`", 
     RowBox[{"{", 
      RowBox[{"6", ",", "13"}], "}"}]},
    {"10", 
     RowBox[{"1.76274717`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.14159265`", " ", "\[ImaginaryI]"}]}], "0.53063753`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3", ",", "19", ",", "21"}], "}"}]},
    {"11", 
     RowBox[{"1.76274717`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.14159265`", " ", "\[ImaginaryI]"}]}], "0.53063753`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "12", ",", "3"}], "}"}]},
    {"12", 
     RowBox[{"1.76274717`", "\[InvisibleSpace]", "-", 
      RowBox[{"3.14159265`", " ", "\[ImaginaryI]"}]}], "0.53063753`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "7", ",", "7"}], "}"}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.5449348877036476`*^9, 3.54493499154694*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["To see the domain use command ",
  FontFamily->"Times New Roman",
  FontSize->16],
 StyleBox["ViewDomain",
  FontFamily->"Times New Roman",
  FontSize->16,
  FontSlant->"Italic"],
 StyleBox[".",
  FontFamily->"Times New Roman",
  FontSize->16]
}], "Text",
 CellChangeTimes->{{3.535572189407446*^9, 3.535572292789359*^9}, {
   3.5357629784492197`*^9, 3.5357629887528095`*^9}, {3.535763565122776*^9, 
   3.535763697094324*^9}, {3.5357639785304213`*^9, 3.535764013618428*^9}, {
   3.535764145940997*^9, 3.5357641635390034`*^9}, 3.5432869212729855`*^9},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData["ViewDomain"], "Input",
 CellChangeTimes->{{3.5357641728415356`*^9, 3.535764175173669*^9}, 
   3.5432869212729855`*^9},
 FontSize->14],

Cell[BoxData[
 Graphics3DBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwNkvk/1HkcgB1JuRbr3JEj4ypXraO1m0/JlUpsydWhouTM1coLWTRWGFnU
FltuKTaGqKi3e5ghxpiva6bGjPkySmtHOWqX9cPzBzzP69G7EPlzkISYmNix
TSQ3OY3WhiwsheDcHsQgbKGimrIbw/hGA8RruTe9NBdCj37w2pntVDQvG3si
SooCBWtlfziZCcEhI0SvRIGKdscFY19lKEBvPHref5cQ9rtHRhE1qajOxZOt
qEaBH41LRCSiEKzZ8Upm5lRE+bBzzs6UAppKLqpvNYRAXM3ytPehojab3g2y
DwUwXoFftrgQJCwpjIBaKhqmyVnYNlDAg2QpmBuZg1cP1xmVJ/vQmuheTsaF
RnjpWXelP3wOjq4UlSZ39COvm++L/+U1waqXRcyZb+ZAlda5YKJGR7H6o9dX
DjeD8JReJZ0yC/LqxYmGgQNI49bbytmaFvBk+zifd58FLfb1yag3g4i2V5dY
a/QCyPcLwx4v4nBJa7opV3cI/TS7Grmc9RLsOeoShCwcAkMMLZJdhlEbZ5uC
qkIbVGjJtAcZ4VCbZm1w5usw6iy2+2qc+Qo4BeKSgTQB/O6X6WtQzkC/XZZs
7px/DTl59s8ygwSQGn7us4rvCDJ/+et5Det2+Iaa8uGCtAAU7ROGFiSYKN55
0F15rh2c1/YeVXsyA81HPrpF1jCRdEsNn3S3A5ae7iL84zwDwYUzZhpnR1FR
X2mpwKsTYh4aRd4Q8qG5WOf4460spBgQ5Jwh3QUh34bstU7ngxKXPXbxFQtl
/+Go8m1fF6ika2n36PIhPWBJvPcqhtyeNWVq3uyG381Gydu6eZD/wD1ESWMM
zXsvCi5Y9wDJnxERc44Hf2mY2qUPjqHcIpfQO596wL2TycwT58ElD3dX7rVx
pB4UMiZX3QtZdYRHY0XTYNItenXRfAJVDD0KCw+mQlIhs2LFdhqk4hZHc3kT
KEY7vsbVsA8cmm8b0ie5kMzfu6vy1iQyWFIevDTWB8n++eq9cVyQIK/g0wem
EDu4XzPybj/k/FCUE6vOBeKyGE/6/RSKDTxy7KUbDcqMDX2+xL2DM0UXk7E8
NjrueNY45QsNVGZLYvzq3kJpomvqgDMHWfZkm1q+oIO5uuE9PREH0gjR3U/+
5qBPdJK6fugAWHnY/GlrxIGo5R0RlKq3qC2meLeY6SCUphqKxAPYcE1B/8V5
v3eIuuEw6y0chGZDPc/vq6ZALtpG7z8xLmpSepYpuvcGmplV5Eb2JMwkFGty
/LnoUbeD1y++Q3BOZIPd152ETB6xoaGei16vD6bpbB2GKJnqCJvgCWid8703
KTmNDst31befGYaI3WUC3ZJxEMl5WKufnUY+H5xEWNswKL+uvhQtGIOV3OCr
rpRpdIpsXk1WZUCZ775eZcIYSO5xOJcjz0PjYpVXW+MYMH6JafHdWQw4lvYL
vRd46IjNr3WZQwyID3efZ1Ww4NAQTj/ZzEPvOAb2hUYjsCXpZBp3ahTqszzO
Livy0bKXD181YwRs1wMNf9Ydhfkqdm52EB+t3178assdgZO/iT1S9mLCLq5J
nE0HH2UWq5kMHWDClGxiQkbOCCy36D+xIswg6++kHpc/ZIKMuIT3RSYD8j6i
FKPIGTTi5/tAc5UJ+hvKyuTtDNhzaMd2c9oMWgr9sXqLzygIIszHdI4NQ+my
1h4THQGSPJCmn9cwCtr1JybpxkNQ5NpfEx8tQFak/CW/7SxwKwjo+nx3EIqf
22BTAwIkLN4zfi+YBb3+qe0LegMQmtFb+r0ejsjXrC0TOjb9q+6UXCYMgC3+
y/7anTiSm/26XbqLBe2Lj1OmVQZA0slkgkjE0S3vTn5+Nwue32QeYEkPQJFE
tqKaEY5I+47fraOyoPYpsaNtgQ4DSZ43Vk1xlPgleJ07yILbktSOrM3vzGLZ
p1/tw1FocvGAyyQLzj2R7TLxpMPHAJG6iweOnEmSV1SXWDD5Wae83I0OrVDe
CJ446l7udyj7xALfA1ZpOxzpQNL2Or7vBI4OXr6tZbHMgpOs04eUbOmgzW4h
mZzC0X7XHcOuayxw2qjrWtWiw3HvpM+yp3FkJWNrm7jBArMTHt3UORrUH9vG
HL6Mo53kECm+LAaP/gysOMijQWLti4jDV3BUsm75LlIeA+JcfHrrFA1cZUNl
OkNwpB258vxfBQy0k0odn76hAbdv8GBjOI40PdLD1JQxUKoWdd9pooGSY359
YQyOFJUfMA9rYJDzz9ZKxb9owClzPKoQt9k/NbAO08RA7ifCzVvVNKgRX54l
XcOR7NKujIsEDLYyDjkl36fBQfDRib+OI+nRFrskbQxSCT4Gq/k0kNeWaV1M
wNFNx2QVGV0M/gsKk4rOocFEYuupK4k4knzm+PGOHgYJ9SmC9yQaVE6FiaaT
cJRiINunr4/B6peCnqAUGkTZaZP9buBovZBRWk/E4H8cU96h
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwd0n1Q0wUYB3AuMU+aCW4dmy/olIORiUyHloFeUYCATNHNYQiI4MxEtGm3
0HMjDHenFAklkMYgQTkoYJBsOJmIDMIgFBgghONlyDk9edGZinc+398fzz+f
e+655+775SekRCW95eTkJKKZRfNZ1vzgYHWr6eFaV+su1dgmvv/f/g2eFtPy
WdM5cLN+6314/Y9CFtzpG8sIvCjwp0F49MO84RvkyrvDP4SQ21ynBuBj8V9p
4Mvkeb6h5Er5oX642LROBD8+veo2/JZsqg9u/P/KkIk82zHn2Gbyi2xpL1w1
vUgD7xeeZYeRN23rtsA9LBoR/P6IxARPjRZ1w9mpjr568tzM1/Jw8vFX+Z1w
1guXNLg6RTw7gryEv+Qu3BrH84V7toxVwCdcVR1wF42g6zr5c5lAvIVckz7T
Dn83V6iGq4ZC7PB7WWltcG760Cp4o7U8J5LcIB+7DVeuPtdlJF/PNa4Rkz9o
2NcK1zUGpMH3m10H4UU2cws8iDfuBY84GJSxlfy9S77N8N7NG9qvkceHLVux
jbzXVtUED03IOA73K/i0DS6Y5Nxi/gzo5DP+wfyDUeTNquyb8MrXvPY68ker
+dzt5FM9kzfgl9V7FPCYlW4N8J7WnSZ40aB4IXwmtix2B/k7n/Rdh6d6fths
II+ee2auhPwf9QYjc2clPxlus3NK4QNBtXXwioXOPLiX+cTnUvLiwo8NTO6j
mWY9+ub+/hP4y5aCWibfw9xkeKQ2LXMneYFi6VV4zMgFHny91uMjGXnHg5M1
8An35aZa8q7zeUNwo8Omg2u8I/fBtc31J6PJn2n2V8FnPI6y4YJDPj67sD/a
WgFv6sk3XCW3Rmxsgd9pDP0TfkB5LQkesUKY+AW5NrC9HL7g6Xds+LHDX86L
IZ9Rry2DuwnD6/4ib3sWXgYvCakphdsl8+Tw4UmFdDf5YA/nCnxRQAcL7u0V
7IAn2rNK4N4umfoaco8ox7lY8kt5nGL4uuqJJHjnU3tAHPkRN+Xv8AtLJCy4
/t8z/fCzrOeF8P9SqvXVyIt/5HQ8uf8diRauSF8QC//jgMhvD/kvfsbfmP58
zZ0NX/OosA0ewt54Ef59KFenI1eM7lAmkJ8yFfwKj7JyZfARjs59L7nbk8X5
8JdxbGf4nMDH1XCpoTAXXlxXU1VFPt6fvDuR3GfL2+eZ/likMvgLXe4reFhi
xs/wU/emnOGjpdbtSchlcWUO49/KLZXkHVpBOVzW3ZfN/MkduAx/AzkcpTI=

     "]]}, 
   {Hue[0.1421359549995791, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN1Ws4lfkaBvAV5dBKw9aEnEoyk0PKYdWkPEoGgxmSWcN2iYqNymGU6OS0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     "]]}, 
   {Hue[0.37820393249936934`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwd1GtM02cUBvA/UMQWKOXSghS5eFmApG4yIESJbKjAMKmTy2AbYDaYQN3C
xsasF1A34sYl6GCuNDhIsUGIIAhThJFVhrZCEURHIZsYLs1YUeQyLpXCuuf0
w/ny+3Dyvuc8OX4f58R9Ys0wTDDKBuUXa/X9628YVMzCcOiyjSbCM2DQ7MW0
qppc1RZvmJXLyC+/lXOCPGysuIg8bibVSO6U7DQnhL9TElJCrowU9a3AU+LT
NJ7wp4s9peSj+/hlq/CR6oNtW+D3imLLyBW5O8VG+GS6TOkBV+5dvEgusc33
fgWPWl4tcIdvvpb/Azk/fHacXKeb/1QAzxAFVpCrhpRta/C7hcb9fLhgauBH
cuuawm9M8D2NEl83eExc0k/k23n5+9fh49vzeK7wvKdMJXnUeJfbBnlmmcEZ
vs23TE4encAfJbdfj9Dx4DsrXKvIJ8yXZf/BH7BTHjjB/fw6r5Cf4qRlmuFj
UxeucuE1WQeqyZfu7AtgWJoIb25suSPcXTtXQ56jPmYi72B5SRzg+pQKBfk5
+/ZeK7j+q+Roe/jues+r5LlLPsXW8PAQURgHLuX2KMkzwh99YAOf7ea5sOGR
uw7XkYf6y7ey4H3VpWY7OCt7/Ro5+8uGeXImxl23CS58omiw9F+eUNnC1RKH
Vlv4rZXA6+RdwjfPb4J3jskVLJpnyHAjuZ1CG2cHt90aesoGniJKv0Ee1HdG
sBle0Cg5Zg1XJxiaLXMIfE9H/t0tdrIV3F926Sb57Zmv69hwQ3F7EAN3rBC2
kSeLW7I4cGnLhq/ZfFM106D5hdzE273XHn60Ns64AfeeP36bPNj+T7YDfMTR
ZXgd/nju33ZycUNVH/np3uz7Jvg5zs8d5Fl1yipH+Mkjj6rX4M3PAn4lT49W
p3HhtQGDJa/gwZM3uizv9+F5O8FTT4cVGOGtTOJv5BeSFLPkn8tb3l8lH32m
IjcGHWrmwVvsumNW4Ne1Rd2WnH8Wft4ZHhM57rsMf03q0WPJ86Gogy5w7kOZ
wxJ8Jb7mHnn9R1JbV3jGUMfGIlwVG60mL9ctDJO71M6MLMA5psca8tS5byvd
4C9/b7s/Dxerz/aS+2emHufDt7WUXJmDT9/doSUvFhzdI4BPCwakL+HWeU39
5Nrskyby0Yf1WbNwwYGkAXKu11/97tTnSPnbL+BN/fpBy95zEy95wCt3uO16
Dq8slAyRPzevHt4Cr/mC8Z2Bn0lyfmK5Gy8mfDwphyWmtX/gk1NVf5BH5Osn
yEuXygzT8LNC6bDlv5MisRAu+nDxXXJhfIKOXB99opN8oDvxzt/w/wE4R2yA

     "]]}, 
   {Hue[0.6142719099991583, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwNynk81AkfwPEe9w7rHEpql5Ey5OihenT42krnQ2lzNENJeWhcRTUdooNy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     "]]}, 
   {Hue[0.8503398874989481, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0Xk81Ikfx3GiaHM/ylXWkehYpSQRfWxLhwobIely5yzGldXOzy2RI9pK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     "]]}, 
   {Hue[0.08640786499873876, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0Xk0lXkYB/B7mSajuLZMSaRiTJFQtyv0VNOOosXYCmEsiSgSpjSRmIap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     "]]}, 
   {Hue[0.3224758424985268, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN1Hk81fkXx3FLTSYtlCYppCwhkaYp0/LJUigmLRShKTFlGWUsV0VKiSxZ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     "]]}, 
   {Hue[0.5585438199983166, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0Hk81IkbB3BXhTYrV610kO2Q4reVtVn7lCubsxzrCLHryJ1FSslklXMd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     "]]}, 
   {Hue[0.7946117974981064, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwNyns4lIkCx/FJOdly61iXFaUkUVGIVPatNS5baFm1UfJUK9mykZMuyiXF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     "]]}, 
   {Hue[0.030679774997896203`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwd0W1QEwQcBvClwCDACRiLwwgpaUQXQpByIoUQq1NpUgTi1UKZBylY3jU4
5NaKwUDdC4PEjRd5GXMu3jGxDpyK0IRjLd6KVcRFEhIXaIobctD/4cPz5ffh
uf/LtiMnEwUbGAxGOGUjZSY6tuznqb+MgXPtri0dfUbR2kGpfPA3Y5zIroR3
P+6ubCZ3enZKBa/vaZXDeY6mYLh8R3YN/FH7dyXwOYlzZBP5kkN+F/x1C7sQ
Lg3if/ANea9lygyvCpWJ4QecObkGcnWA5S5c41x7Gl6wz1d6mbyf3b4Kl7gw
c9bn6XxRpydPcbj3jILcQex6Ci4Qp3RcIn+j3DME3hz5UhZ8l3T1lo48zNDP
hcc8V5EBd+v8frqRvKTrp4/gWULtUXhibN19LXlEhjkHXmh35MPVtmoWPH5z
gALeaxSlwl1m3cIayI9EM3TwC0/Kk9bvsFsXU08+wrJch6emrfHg5itJaXXk
+l+WxuBXopj74QGqkOxa8vE41gI8/HAgF15z+fQXF8nddnYwleS1Deq9cL+Z
32tr0OPf5AfXphn2wDdJP2mtJtc0V+yEl7/DioQzDribq8gXQq0J8K2XPMLh
6TnWiUryykObMuAD3OAQ+OKvPnMa8oPMITE83VP9MlwkOPk0/ETTnxXw84na
7ev+3gJbTT758F4b/Gr3xm1w8bHCiAvkHeFvm+DLmXlb4YZOWXIFuWp5xx/w
8XNyNvwtwY1j58kHjrra4DUTS57w6d0uRV+Tp9+OYpWSr1auuMMfCPNV5eTv
m/gcuKTOxwXOmU9rKCPnJbrHwB9bzjjA04o+vK0ibxnxSIE/JVSvjZO7FhYM
l5ILbMzP4La4lWX4Nb1xUUku3pJUDN+SLFyCy5yyveDaq69chJsmZffhI6b4
FxTkfiuPuuCZSvs83LctIlZOvrrL+0d4fdeGWfjokwSejPw1H84s/Afnj6fh
pSdEWefIhxaVa3CP6tFJ+Odsf8VZ8lMJEm8V+UPdzAR8IHC++gz+8m5mCLzX
un8MHnDY3F1CPshtjIcHSXgW+D//WU3F2Gt6mA//9tPjg3Br/6EJKfmbjmdz
4a9Krf1w8/V/7UW4v59GAY/2+vsmPMy3hQmftGr08Kg73B64pqpgeyF5j/yB
Ec6/ZbwGD0oZ5ErIdabRcbhP6FgnnJO7J7mA/G6jfgF+4050Kzy4p0/4FXlx
3ohTGfnxfa1N8OHUfPuX6Om76QX3HnreAM+zheXDeze3+cP/B8soFtU=
     "]]}, 
   {Hue[0.266747752497686, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0GsgVHkDx/FByq08oogQSYXSjdpqn7+IjNLuKpWSoquw1VZitQmFUNQq
JiTFlkrljFs1/MjMccllpimXSjbinKkMFSKX55kX3zefl18zv8Me+5Q5HI67
IhVFMaUrWTLWjdS0UN1LH6TI476fyHOTwNNZ3yhQ4UnFnfIZHVKkrv/8OYUr
gVn9N/dUhcdJ3Wtvtktx1v37i6uuEgje3uf3KTxM0zyi4LUU23+bnJnsIsHX
EZPwrPFu7AqrlTeLpVDz+ml5kqMEPitVpqtwGMzZYVRrUiqF38FLB2JWSmBX
/NyJVmZQaFh65v4VKQxi1lSfsJKg45F35gY1BhIeR17lIkWkMOu8h4YESiJr
l3V6DHzzdpo9TnsBl1Sv0VtCMZJilxQEmzK40cA4c0YlWH84IunvKDFyg3sG
g6wYCO/anPbfJYHJfpd/a5zEiD3nOX+TPQOH9HXaFwrFeBag6rBorBFSpwHz
oDUMAtISL03UF6NKx0dZ/VQjuswdtU64M2jetaP1eFMDcv1zsnX6GhBp41S7
1ovBnXGt4lnn6mGtNLfs9v4GJHSF/cLdy0BaYnAyxK0OCzJjDf/sroc3fIWr
jjB4kCFm1w7UQqu3ZcupHfVIdQ3n7Alj8CGjY3VpUQ0CnNWbnrTWwW/0Vx2P
aAas7qGS0NPVOPTmWF309jrIxY06tpcZpBRkdN21roLz7PqbkeLn+Lg5utUh
g0H2EeuBmF4RbhydKHjyy3PcG5YlOeQqvm3dV9SaKkTr0YWF5sJafK9WMlYr
ZPCRr5d52LUS+flJcwxW1SJ/3W9HJpQzaLQ2OZQ/5Rk0hl60cJ/WYBHjzpc/
Z+DXIO0+8KQcDn0qgfcW1WCmfWTp5GYGtwyq4pOHyzAo13PkPqxGQ86eYsNO
Bm2y/+Y5cgWIzdQbmj67GloOw+d65QwK/skyDs15jKeJG+f8watC0XnaaHiY
AblW4jHJthhB0QevqM+owtx+h6w+VRY2nXM/nY4qwNjCo13iCzRUp3zrmanD
osFvvetGVQqT33mFvNSk8buHl7bOTBbT0/ns+rkPIag7FbkvQYT04sBZ3+ay
2GAcMamhNRfcoIuBlsoirKgrHlJfyuKzZvHD/3Vnw1PvDG92hBDXlB6VTyEs
kt1W/aymlwkStPufXwcqEe3rvfONG4sC64ItSxKSUa0aZqUZWIn3Rxwq3nqy
2N04onry2DlIsk98Ufr8DJwsiV6dLwvOvOE7qz9ORcmAT+o832e4eOaabV8g
i//YFfVol0YRE/d5kfHtFbgdp2/69iSL6nC+vCXjb2LxwbozbHcFzhauGS+M
YpGaaOV1dvF1MmmBiUV6UzkkibeyhRdZOPod3MZOyiYBp/puD3mW430ctbLi
GotRSVzpKt9csm3ET1/jCrDbbjjla47iw8u1vPZdD0iLRs7etKQyHNLor/n0
iAUVnhzw+GY+4fF23Fh3qRQrOOmfXghYvCcLb/PcCoheQm/aplMCnMgJeymv
YuFVo2tiLioiifFOxi2hTxESoJY3JGXxx9iNxRXHHxOh/LiPwPcJVL2522vb
WfQ7Ow026wvIConhxacbH4MzWtEg/shCsHXx4NULZeR++RmnpRtLUC5glogG
WejF7eHap5eT17rCEo0VxZDbOPvIlWTo2bDZbuB1BdE8XsXfvqwIt6u2+LRr
yfCD1zh8WLeShGwiGSK7QlhGTdtYZiDDVsF1reD9QpJ1NdklyawAunJN1Rez
ZfCq1P1ZfFNEartzT0hN+Ygp1wtTsZDBpiZbvPmOiBgnGqRvNuJj7LLxl2UK
5zTa7W3NE5Hfl8c8ezWdD2a5bVuKwu+83hrfUSIi2rF7tVsm8/E0wqNw5xwZ
Br+ktfY3iIjnfNPctyMU9kzj7ZNZypA8yyJ4xoiIvAtIftvVTIG/2pLmWMlQ
99eyh36baNLfd9ppKJHCfG3b1UsUnhUlcmS20cSZ1+MfGk8h4/1yao/Cj53f
0hTgQ5OUNd5JP6IpxEZzr9MKN7wSMnbcnyYrL//UNvoXBW9xYHCCtQz+9wXr
Y8Jpcnppf7BSIIUJe/mWBgtkUH2zlr13jybqwf53NVwphNoL0rkKf/3vq7BF
+TTxMmkRxztR6FUTTQ1T+IPu/dqFRTS5S7t81yIUWvOaxtsUvvlrrH1ZBU3c
9S3WattTyPs+3HRroQy31OvPiptpcrnkXZuuBQWzWmX3VwoP0fYx8GyjSedu
9wlXTCmkpGtWTrSVwW1a773WDprYqQusphtRiFhj/NBf4V9m6Ug7emjS4sU7
aTCVwqCu5Zw0hYssb+4/8I0m85XVrvMmUwjoXphWp3CezdIfn4Zo8ufdYKGh
OoX2kuU64woPWiK8cGScJs89uj6mTaDgGe8QY7tIBocVnmYDKlXEeGSTjjGH
wv8BDVP8nw==
     "]]}, 
   {Hue[0.5028157299974758, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwNk3k81Pkfx+VMQ+SKlKJhpRwV2Ure7mQnCcmt/JLhZx2DH0KOjfXza1mR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     "]]}, 
   {Hue[0.7388837074972656, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN01dUVPcWBnBFMRSFqDRBKUETsaygQUTaZ6EoSqhRUJqAghjBawEBSYah
xBBAICogFi7taiRwEY0LKf8wFIeZ4TAwjFJkwHOO2GHASLm2ex6+l9/DXnvt
b22z0BjvQypz5sxx5zKPy1D8pThhpgyphhYOgb40Rl6lOo4vGsZrQYnSPEOG
TFkJdY7z0/LmBdULhzGrWX3k519kuJC5POQO5+rkExWtOQzdaw8OWPNlKP+k
naL5Aw2rvDPBY2rD2COYQVmcDG30lLCO83M2P/LezBvGfY0DarxQGRbcavXV
20fDMs1H8GpWgUtFJoWbbWT4zS7kxy5/Gnzjr1yeP1XAs/HG/QqmB3kB+UXb
gmmYexH3J40K1Capqu5e14Prfs9SvzxKo+F73XT9CAXgIH+tm9wNVbV4I/1Y
Gl1uejpaegr8Jg2+aN8vRYX+I59RHo2KM3m/F7UPQThi5WxhLoXrEz394kwa
PY5r7I8dH0LgyOzK+EkKW4MKfsnNpxE/75jtZ5MhaM4aU2v5ndh88T3/WCmN
UyHig3LhY9jX1c1cNJAgat1a0yXV3B3GyxK2n3yMhjjbIPcHIkzHXokaq6Nx
7KzFixjzxzC19OzJ8e9AcuI47rbR+PjvDt4TySC6R3cnm80XIvy7VEGtlIZq
u0700rODWODcWHPkbjvSdj8dTRik0W00uOfxukEYXW1ROri1oWTF6kvrntGY
VG/0ffFwAPy31VHB0y1YVlo5qTtJI3tq1+2/0gdA7djwduE5AbLpJQMvPtLg
JU7aCL8dQIHd6o//MmkG+M5h6eoMrDfq1Rwf6EdEmEbqzmsEu+R1hft1GIQ/
Y3/qz+hH+I6xNW2tDfCitQ8sM2XwwqrrdLpVP+aaXnN9bHQfd0r+06G9lsFz
XrjgLdOHMGVcsqbtPSxZYdaitGZgd0jXpjyzDx3aDk03D91B1fThoMvbGXgn
brv+xroPkrXUcbq5BqVpYxWJ7gzY8wYBU6OPsDFuSfJh0Z+41LkvwdWfgdhe
c/uOnEdQyzFd6HDiBmihynu3cAbrn99I8sQjjLqoXp2wKsXRlQkr9GMYeLU1
//HP+ENcESVKKzWLMLFFJupMYCCxnZozVPgQz2eXO47E5KBbJXpVQxqDv6vk
lWm7HiLkSX6ytPkkqtJealzMZaBRL00+MSnHiNX59vHweCKM/C7P+ioD/VmX
nVNX5PAsTlrHH8khtp8b27VvMLi2KTLc1l0Op7LqyYjdV8gtjzXpsloGCRrl
NwVTvVAM9Ckn4ktJrE/fJNXEoGco00mzohcXnFNor9ob5Ow977m/dzB4RY9L
X+7tRZOwvzA5qIrw5FWXt8kZBPCi07Xm9sLbQrLRsbeGKCr2PPlmhIHz8oLc
yf/KwEtITjS/fYfYbJTcnnnFIM1zqM1wvwzaXVHfRwffI2PHszbMnWbgmNLp
MU9dhqLeSGO3z3VkWNvIu2cui/pnNmJ+XQ9CR+27F/U1ECoy42PWIhbZLIlx
CetB+nsnrc08QvRO2+1NNmAxMDxxRLSkByeyF+uXWTaTADtqS/BKFkknkZVX
342S6YxVpy8LiOLgeqJqyYK2USuZONQNXqjx7MyrFlJnR00wtiwEHxIXLtbr
RqJseZPSv43kdXlWV7qwmPbTLD5FpPjaZdPOoup20qana/inF4uKWudfC6Kl
8Frc55n96QGxair/OjaAxbKt78N8TKS4RD91e3ekgxSbGDRZRHLzOwq6yvK6
kHV3kYZ2o4hEWElUdE+ycPkyl2/O/b9xwYzlrEBEtn5r1+rM+XjA5Z694xSq
E5h9jFBEDNf8kRbLef7N0q8yXlPoRV35vV4R6TQ5p9bH+dPtfwmUoxSWicK3
hbwWkU2aTlpFp1iknh5UaRqkUKGoP1NjJCYqdP0ys1hun4FVKX5tFJq+iHrm
kyAm18/fslwfz8Kx/H5KVgEFj5e+Wo48MTmTYTgZyPnTiRbZ3xcpjEiwaXW6
mHin/VqbzXmWY6f5P3kUVPJ0Uz7kismCxAhrJeeKR8Mt+7Mo7FrebFx+U0yO
HTa3r01gcVZDdf5qPre/pcHeqT4xsXMoct1ylsX9GI9UwVEKh5fOSxpRiImu
jYZ6FOcHG/x630VSmHn3plTEisnYxnjRZc7V1UNXWhymYFjfMnFNKSYlq/e5
f+Dcv+RU6/kQCqHOMVmuahKiprPUhyRxPfYWzg/8gcLbb/bf2aAlIbQWX0fJ
+XWzUt8cbwqpGs6DRjoS0qg+ITf9ieslurKsxYO7W5ehhdJEQo5/pvz4nOd/
QZzWuFGwua3qObBKQtz+52BYy7mjr/BCoCsF8QVlbOtaCTF/VznIcD5a3M3m
OFEIjBu8WrVBQj6OG13V+ZlF5psBq9ZtFN74t7cWbJaQhy8zgpw532TLpk47
Uvg/X/zDuA==
     "]]}, 
   {Hue[0.9749516849970554, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwNynk81PkDx/EJOZKjorZl1lG2jVI8lE7vdishGZl2k9oI6UJKhVb1Q4ei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     "]]}, 
   {Hue[0.21101966249684523`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwd030w23ccB3BK1ap7YDOSLecxHoKf3XSdeQh6Jh7CTKttOko9tyKMmopi
o1pio5nsVNSNK5tOm20EE489vWhZnyw9T9HbyLXzsNZVPEyt3fedP97/vO59
9/nc5+5jk5AZlbxDT0/Pn8SAxNSlstmF0gw6Dg9e6oi87xfsLuLtq5vxq2+f
boIb+lg1wV3dc2Lgjl6s7+Fz8qIWuKl7TBzcO+RWHbzhB18ZfIaikuEpqbuq
4eai3kG4gBrPgvdcLs2HG3zaPQeXuNHL4eGVs6HwuCIxJSdueV+igI+qIqzg
OeqkXDjNsnsBPj0l1bKIsy6oFHDVtWWLD4lPhgcr4YnzDkadxEf+3hMK77V7
tR4elZrNhe8bUZ2GV6V58OHXRY0X4erQ821wbdpeNvyBQfo83JcRPgv3H+O+
CW+8Rjl3YZ8ahYknceElpcaZ+NK66hSckpmx4dK7h3vg/2Sd6oX3880y4JED
w1Vwif8vet3EjYXMevizd8TxcMXPd8LgIle72/AzM7kfwC9+8kgMLy+5+VzX
f6XPCL5e9ecsfKDwCPUR8f9W1ZNOxDft8px+Iy4beR4Hf+pnLoO3LxgJ4PTO
oCr4nS1ZMXw5Ir8HPsA5MwSXWMQfhKs1mpfwh4W8p3DO5WwmnEv34PYQ38uz
sfXCPRfjNhyJJ7QwauFBpdsH4P01Sb/DqeP6s3BVZHEJfKpttAEu7BtxUhCv
G16Ww9XM4Gx4UfD5TPj0lL4GnvNZIwfuwJqXwyfYLDNv4hsveTR4RJuNXi/x
3SG+gfAEI5cnDpgbywuC96xvZMMVBbGD8G9kOd/CG0MaWuA/Xj0phoujWbPw
gKXoCXiBX3UKnOs2bdtH/Nh7XTt9iPsEmHvCzzXzBfAOur4nXNPcvgeez92U
w8+2rqbArW6w5pjEXw+13oK/UfavBB4cZSiHOzxmfdxPfNxoUQk/sn+tHK6V
U5VwM9eSNfihJs5R+H5b8wl4+bqhky/+MeFXCh40pGUMEBcmuR+Gyx+uGcBX
OrIS4U42GWVw2mj9A3viNM5dGdyk9LtueIoF7yf41m7HNTi/PPkRvPGPvAL4
UcHxgEHihh7WNDbxzLDPw+Hxjp5fww+5PgmF2zNLbOHvmhqPw5m3EvPhygzt
qh1xnlTBGCLOMrnRBo+0LLoJ5x5MSYJfXRmbhguK5hrgmkTZFfii/WNjP+Kn
D7RmwrfNprTw2BfLXvCTorJA+Nizba/rxCMKpCfg6bTSADi98y8/eD+l5uu8
9Us2/ESeMhDuNsfI0rmywBNuvF0dATcJafoCzt+R7QoP3GmXAB99u7VU1xdn
OsMlI7tS4d6jC+d0fesMB/h8xXI6/Eqhi0jn7DRr+FevdeXCKzSyCzq/ncyA
37snFcI3a1dqdB6TSIdb1RQXw9PC3q/V+VK8BVwQnXQWPvkiRwrPEB57C95v
EVIB57R3NsD/B+ge9iM=
     "]]}, 
   {Hue[0.44708763999663503`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwNkmkglAkDx1WOyLHKVRsana6tZIeprX/Um4pq6VAyimJTKHc6iHUPWUtl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     "]]}, 
   {Hue[0.6831556174964248, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwd021MEwYQBmAClIyIiUQwDlCsDNkQ69gHEkftppMJatXCoLIyYhcWpDA2
0VkYY65aUamAKKMCwqaBAa1gSDB1NHEDcaUgtOWr5aMFLG2BoYtLxBWcu7c/
7s/z43K5944pzOGlu7u5ub1H5UEVsOXubYdskBNguWJMTZzhhAbN8R+ttnBS
XlkFcHOx9yg8xIPZApcb1/rAf4n+cRi+aZ7v0U8e7WUS2Mk9y1kG+DHtRjX8
zsLOezby7Hi/AXjY6oaMAfLOk4b18LxK7z6456LWV0e+JNZnzpJ/YVVr4OGW
vT1w9/ezNVbyhLLGbrj+XclJPXlk1tfr4cExvE7471V+LAO5M7ZJ9Ji8pGDV
fXhP7cdWeJWpUDuDOYNedsATGFElg+Sp9o5AeHKHUuXaQ+H3sUPkz5UV4mny
lnvX2uHio+efwbeuqzdOkTcfkLXBbfqI6mFyiTNwK1xi+agVXiV4izeCPfy0
/aKF/Jh+uxKui7OvwN1bmk1m8g1d443wQ3HL7aPkixmfbYMXxFXWu/rPKkVG
9BlvlE2ST7GKb8LdZoP9TeQVPanmCfLNfuw6uPC5ow/Oy2n9AJ7JD6uB783M
FY+Rv12WUTyO/dQMyOFf/Z3wzjh5U2KyeYw86VRRBbxtrcEBd+pmYuAht0+X
w/Ou+16dIM/WDF82kfdbQ0vh5yN/3T9JrjqdPm8kL/zORwZfF/HfErxWGx4P
H2xwv+jKq+vZz2byenlyzShyMdyVwu9ks/kW8nMbmc4R8p2CWxLXHebHeUyR
S4N58XCu7eAP8Em5Qg1nPlDdGCZnMF4rcPVJVJyYJr+2Sb0yRN4pcYrhjNys
oBny8BdbuHCBm+IU/Oats0PwyiKWYpB8ZeLqCXhnlODMY/K630Sr4ByuLAfu
/NLwppVcm7HmcwN52v3dWfD8ploLvLf/iFpPLi2NPA4v4EZcmiV/0ur0gV9I
M6fDHzLW7LGRz+378LiO/EpJlxBeHtz+FH5G2qEZIGfzVGnwb0eW5Hb8Hbs2
AP7QXyRwzV9XdthB/qdyg7gfOUYnHYUf6Z1fhudVemoekf+R8upTeKx3dfsc
eXcoMxCu81Xx4ElWh2ge84jG8vrIbWFNh+B25gv/BdzPtmVtL7mRzT/gyvGb
1H74wQZVGFzXxomDB7xxLv8vcq8uRZGWPEsdFQsvzd0Xskg+neI11kNu7V7Y
Dd8/LByDlze/3AEXskwc+IXru6RPyNU7Lk9qyF8P3bwL7vin2gq3PQg6C9cH
imLgn3D/3fOU/H8zzIPh
     "]]}, 
   {Hue[0.9192235949962146, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwd1H1Q0wUYB3AWCAh/uOtEhVMLhhIexLtKwm3RsjiNt0OJE02mbBweYKm4
HE2TjZfBZG2TLebGZEjG+8QpLN2hMAspgko9rxHIhUI6Ue60jLKe7++P55/P
PX8893yfe4IFpVkFr3h4eMRTeVKN+3T3tD67wmX57t63cc8NrixkSVEDe44b
eCA4Fz4i3JIOn7ANMb53VMOCa5yBW+CbUmUH4O89u/rOOXKx/NAyeHEbpxhe
aihXt5B7Oa33E8hdsq9K4PH5tt8t5De6rzjghkHOQXhWVdwbcNeZ/Rr4VNLA
x/DuiK3iZnL90qdF8F1Rbx+CF8Sa+s+SnxcHceF5edOH4facgy/N5I/V7OXw
LrekDJ72z+10+K8RDx/Gk2/868VReBKrQt1EvnpYMADnJ+s/hYvkg/dMmH/G
oYNXLwZJ4LHh0nh4cMeDUvjatQ3l8B2RUrGRXH2kkw/fLImRwi/3vDp8hrzN
kbMarsi0Hocf1j7yg6/0a3oSR54vyPwcPqrjZRjI+zx6nXDFnbmTcGFQeHMj
8jraboTPOoUyeO6/O2e+JDfN8z6Bf//YsxKu+CgwAX7vgT0Vfl8lr4IHhASX
6ZHX9PgaeGVxWA082cti15Hzq20LseTirmsKeGtBvz+8r/Ozm/CmQl4dM09Y
QFoD+Ylb0yb49t2TSmZvhUuMp7H/8ogyePSIoB7uPVw6ryXX/piSBhcaf1PB
X9a8FgevC30eAn+97ZiauZOb+yo05BteKP+OIWdHL2rgziL3kJp8zdj1UXjV
E8Np+MKGp0vhW7OGLPC0gAQdc7dFNbu+IF+R3SaBb++9oIeH+YlMKvLNH0Zm
wMdqMxrhkeF33fXkni5tGFwx8ZMBPiZy8hj3H/4vmlyr+cAI/8H7T9kp8pyk
xl/gobJZE9xv3dVbSvIsd3oH/JFbZIY3Wb5bCTebm0/AE9U+zfAjZwuFdeQN
P9/NgX/TXWuBzzpO9tWSX7NORMFVMb7n4BeSphcV5Dy11As+525phTsSb2+D
Cxc8XVHkxzjrz8NDdMuUNeST2et74CrNt1/DQ5cPjleT1wsC5PDnovx2Jke2
Pwc+Mz+bB9faJjvgrGJ9QRX6j+fGwC8lS7vgrvftFyvJp051+cLZXFYPPJu/
0wdemDo29Sa5vaXcCl9n3rRNTp7iXW+D/8Ff1QtPkHQaZORDKbFKeOYe/UUm
X15vIvwtn/Yy+NRAiY35D979dyrIrSOcvfASzruX4P8DtmZrTQ==
     "]]}, 
   {Hue[0.15529157249600445`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0Ws4lHkDBnCxpXX2vkvpSGq0kldKKNtNKozYlEJpqvWWuTpQSkcpOjiU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     "]]}, 
   {Hue[0.39135954999579425`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN03k81PkDx3FXzYYaJF3WpnSrXKGD96r2t60jtrYkpaJDVo7qV/2Sh0KO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     "]]}, 
   {Hue[0.6274275274955841, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0Hk8lIkfB3AlUq51FpUUItcqs6joO0vSj5zRJSrk2KimlE05oiUpIeWI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     "]]}, 
   {Hue[0.8634955049953739, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwV1Hs8ldkaB3C5lgxyC0W2FG0HJckgT2pSRycGUcM+g31cdkZqiMitQUVh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     "]]}, 
   {Hue[0.09956348249516367, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwNlGk8lYkCxi2F5ghNSrYRbbpTaYTbgidlTyXp2uLIlGFsmYpTkqhoKEXd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     "]]}, 
   {Hue[0.3356314599949535, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0ns8lPkCBvBRNsVmaxVKktI5Zo1LqKVTntqie6ntruhGEUexSqZyORKz
p6WST5KDPeiim0s1GF4jzOs1mAuG2oT5TVpE5Z7Fvn88/3z/ej7P5zE/FrjL
ewqHw9nGZiob53yPcCJTYyz3jZ2rtZzyqv72ImxVcOrd7z/O+lB5W/ynH+TU
4AZm9IKNCj9y9x4wlKvxRanpTbGUU4Kqq+cLrFlPc3fYyPqfg32PviyRUwWv
pgRzeSos/9W1M4d1lbM2N32+nNItHfE14Kqw7LjtjmCFGnlinvmYjpzKzyP7
OherYGUw1WxKgxp+8kuzcztklM5dkUO8oQoLgh+WmqnUaP5k9mXBbRn15N/+
3a3jTehrH+a1v1Vjrgk/T95TT3Xx3Obto5vgXqLNsSNsz8u7OM2lddSZ1qWn
PJKacMTk/VKvLjWerQ4VMUm11LmV9i8PerNuWRU257MaxkL3iqw9UsrvqbDC
3q4JvRnejvuG1Rg9VLmlj1tD3TNy7U+aaIQfM9V00YQa0SU9C8011ZTi9pY2
Jd2IpJBz+6u1CT6HHjuCbJoKr7hcq5fYCPdr90cmdQkaPH8xl16UUMHql2/q
jzVi9OcWiWg2wQmOs83alVXUHpPT9/2tG2F3tXpsmjHBaWlykcXMSirCzSLp
1lgDDFf/FrVsIcHu/o3PBzSvKN4C3ehCpgE9GTudOiwINI0Pxx5llVNVun52
L241YEdww65FVgR9HffFyjAx9aCnftzlRAN+799zlywjyM45oOxYUUbxO5/G
pds0IHMoxynOiSDkf7nZos8llPS/ornjo0o4+oidi10IElZ+yEpIL6Z8ltaX
a2gl8qMbfYNdCaZuj1613LSQ6mvysLl3U4my7x5MCLcQnHyxX/Gi4gUl5vcW
DRxVQrSJXx69i8As6cbk9JUFVITz2DcmPCVOTVvcYneAINnKd4ZjcS5VluG4
c9WwAr/bxu728yLQ5n2yCK17Qm0aDy75s1KBGp2PE1wfgti+Zm9u+QOq7Kz1
h8AEBaK2ztY/70/Qdcg+K1Evi4ps6XGI8lTgg4HumcwgAunyytRc/3RK3N0c
Hm+tgItAS2v/BQLhV1fBO0US9ckQgpAROcwDhEO3wwkWFVfmpPUJqJPLc553
VskxMBFgciSGIKL30YhBuh9V5389zf66HCEGIzd0rhFweAa3UiPDkL89My70
kBxXEtcGrrpJYFzGTy5SxKNjSUniZis5oiviwoaTCURGGU2zxpIxOdvdc3BQ
htlHr3chnUB2Sb7s/rMM+PR/2MirkGFbRMDjU9kEbtrzYLg1G1vDnzh43pQh
dPvGNKPHBLPu3jJVb8nBIoveP055ymAf1zH4cz7BQFzG+ODgU7iIHO5N8mR4
E8TnGxYR3F5/VuUQlYfE1++9Wnvr8X210tunjGB9YMuz+NYCrF4SlN8oqMdI
Buf/SVUEdiTz8fe2L/GhbK/OK8t6SLm877bVElS16xpU5hYiIMG2+WhpHewW
GrUlKAn8BE4X7swQIcZtTrexRx3+I+a0HXzN7lzM2Zh2sxR8m49hkX21iO4s
tf+mnf2hiWGqJrYMZ06b6bVdqcWcsFVdqzrZ/k/iDa/liTH82+G3e5fU4kax
UPb1I/uTmL3rtw6Ww4PE88KFUqT5Dpi4DRBUOER+ubu4AjsX1ZVQu6XwuKNd
dPYru0/MYXutzZXYkOu9Y+hLDaaFGVxdoqXBswVX/3FJUIV5v3w+3BpbgzVV
7cJjOhqoYuekCJ5LcNk07knr0hpYW6WkXma9ZcW5PnGRBBvevc+wsKjB/ITd
UXdYf0tU60YpCfQz1t/yW1yDwQOSLQrWNWtSek4yEqRacC4OLazBw4+PWtdO
16BvxNzF9Z0ExVbnN+kb12Du3FBt8xka6Pjatk9OpzHs7E1W69ag67i++ztd
DVZs2vzPkEM0gvaunZ/ay6CZljiOse40nMN/dJSGs3HaTHUPgwrryHlGehqs
zJopU/vQ0Hr9F4fbzSBtuL9jO+trtOShu87SSDgs7CzoZLDn15aQUta3Fu5j
bGNoPD1h+1zaxoDKy0xJ/VaD41zvgK6nNHqCTN3/UjB4bOQZUci6j6pKbP6c
Rr4jf91PcgbJF428G1n3u2JpeKCIBn+oeUVsPYMQN4HNzJkaBLZ3l0oqaOiG
JZrOkTL44XWg+CLr/OSgWVktNCwj9bqtKhkYgZt9m/XwDQ0n/mil8ekn39az
rxhoZ3YICliPHFxeaEBoCLUl8pdiBm0Be3b3sB6zc/RoVC+NDbFRwnWlDKQK
fefp+hrETR58UdhPQ39zW06ciEHRj7SpBevXHot0P4/QaNRzSasvYnDvbuSU
Naxf91joZTlBI7U25cbcQgaJWv/q9GD95oyIfK+p1fCOH73i8ZLB3wiRxh8=

     "]]}, 
   {Hue[0.5716994374947433, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwV1Hs4FXYYB/CTg1ir1TPZmdxpKaZEY2phiof1PKfchdxyjePOZmetI9dQ
uRzVQxnPQ8plJUQy1RpyiWzNIqUcB+cIh+Sevd8/3n8+f7zP7/m93/fV8Amz
85NiMBiHqZhUhjX6+l9wR8wirdPeLfB6zHT8L/VHj/U11zlZGcCzTgsF8BfW
UT1wk0UPI/jtWsuX8PSd7Bb4dwczTeHTWh/b4ZMTstVwmzaxFTyMEVUGr4uK
TYN7vizzhJ9qcPeFW/IcTeDaoUf4cHbvxa558oWboalR5N/I+rTCXXSrLeDl
TH1BJLm0CncB3irMqv9Abqq7wxIeWtD8NYtc06ZXC+7rHZ8bQa6hHeMJLxKv
XZ4jT2uJkYSThys48OGf7DsvBbcx7TCH/5xg3A4fGOrnvCcf5brmhJH3LmQs
w3s6FUZmyc9MXpBwyB/3bTD4Ev/j+TsbXstR/x7OaF7xgdfuNX48Qy5Ucb0W
Sr6kNZMDVw/8ZT/8fX77agj5ecnmJ/C4Q9rXJeT5OnlsOKe1aAku8apXhpsL
5CtPkY/LuO9RInfWrkyexnuq+laCydUeKfnBtW29ZqfIC6xfseHFyT/kwbfe
YgTDaz7LrAoib75T0gGX3F/3fJI8QMhfCyTXGY9Yhc/IT9vAWRNW7nC9lADD
beSDqwfvvCP3ZtiVB5CLi70D4bsdjqjBU4f5q/7kH1q6rsBLRVb8CfKKOZ4b
/Kq9bzdcTqd4TUwerNhW7kd+cSx4nTL5+RJRFHy7f916+MHl2L3w+CSJSET+
R+Kg/0ny5NiKALj9p65O8MnbJ+p9yZWX7K/A2X9XdoyTq25K3Qq3FWp3w40t
fPfBR3/c4OeDvB1dYqqQJ27pKxojz6huveuNXD2y2Adf0DBhwfds01OEm12t
DoY7vlhMGCUPyRb5e5F7nOEXwPt6yuaF5KUmx/70RP833C74g12KYfCmymlN
ePnNTClV8lxdQf8IOcdAFH2CPIS72QieEVJ4FL5NkN7rQd5Sdz8IHu7QeE9A
frIkRRMeutifD4/jPtaH3+DrnnYn72lY7YQLZTNKhsnbHeQG3cifvrWRUiM3
M6nZDE/WNNOHsxTkjOBNN54kvUXe1FTTj5OvVE4Fwb96ZDb1hjx7l3O/K3nB
XwPX4B8ORLvBH0o/0YOnjHzbAxfN858NYS4bh8+5kG/iPJRRJ293ZR2A1253
HnAmf/PxnjG8aznl1mvyn0KijOFhGxsC4caMuh1wpYS2PCfyy4lDV+GZ5Ydy
XpE7lMaNOaK/dHw3fP2lB3LwjMWnh+Gdc0bP4EfyxEx4kYemOTxjdKoXns1X
XBvEvXoYYwqX7/D7F66cGzIHH0pT3g2XyT42CN+TxXoLN1QKZsFX1HaK4cfT
wxvh/aYyYgfyxi2CCXjhufw6+NQ1lxF4PLNwEi5Ia7kNl2ZWvIYvCBVm4JxU
5TK4fofdP/D3lYxF+Nmktlw4z+23Jnh1YeMSvC1x9gI8r3n2LjwiK3YFvjFR
NR1ermVdDZ+KnliDX0qI5sGfi9+Vwqv8r6/TwF7zCrnwcbZFEZzj4sOEa/La
4+Af7+Tmw/VsVWTgAWfmIuGfs8b4cPH+/2ThFb+qc+A63P0X4f8Dkc2V3Q==

     "]]}, 
   {Hue[0.8077674149945295, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0ms8VIkfBnDUUiQ2RSW62FBihS4u22+b3FITuecWqnVLTaJGtkgo67Iq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     "]]}, 
   {Hue[0.04383539249432289, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwNzns8VAkDxvFZSaEI8dqUsl5yyaZ2+fRKHjbViNzFkihddsnmUnShiybV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     "]]}, 
   {Hue[0.27990336999410914`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0HkglfkeBnCRpVwtVBxkGYpDoWQrztelDLLPDeFSthYHpUyKNOVGt0wz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     "]]}, 
   {Hue[0.5159713474939025, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwl0nssFAAcB/AbRSGJdFaoRiYzYUos8zq0STiv8jon72cZuRO1bHlGkfPI
letEWCqP2WKRaeVRZ0LoTPOKUkyk5raW39cf338+f3z33W+/o6GJ7HA5BoNh
sRX5rXBsywpie0Zsk459cy40nLfV7xqNW6wZ7WIqjsPNq2bgsj/58EGJViH5
qtYkfMjUAa7NqoEnr32AH7YSx5ILYgzvkK+9eg23lqrAU/7VwXv7W+BRsWkx
5BY8i7vk4s4auGWxNBr91W1wnrgcPsx2gc+1OBaRs+Pz4HsbaqPI1c0l8Jtp
6fCQlV3wWK57MXljaiI8XZISSS6+KoVPBXC3d7I+RZDvsAm+R65k6g3v8bKH
Sy5PwQudXeBcz+fh5Ml50SXkGiwreNW8GvyszxK8zMwY3qCREUb+dydPQK6r
oAv3HZ+8RL5XX66UXKatBtfMt4Wz1zLho3rycPHY01DypDrVMvLmfb+dyCXt
e+BdqkXwwpUFeK8ln0u+6K9bTh7XOgHnuo6HkPP218NFHQNwVTdr+MkbRhXk
Q82d8NzFWg7uMNgGVyh6AX98UBFeMmR1n/w0pxp+++uVYPJuu3b468RSeLbo
SxB5v8Cpktw1Mgeut2oHZwjfwUfOX9vukT4NJNfI8RaSh+jEwwWBKvCC6Sm4
gwkH3jyQEEBu/oPzgPzICTZcOCL1J2+bXILLMVlwg+Qz8LDrCQ/JZ5ZPwTMa
n1wkTytYhjN3G8EXRjThCZn8KnJ3JW34r+LUC9hjKIPfkqnC+7/P+pHntmaL
yLuGGXDHCUd406rSI/KNyjUWeQ73mS+5nTAfnln7FT49dgjeaMwUk6uXj8M/
z6X7kDslVMBF/AG4KH/Rm7xDYFBNbubwCq7Y5wIvN2qCa7k9h2eu13uRiy6b
PybfdBHD+14egGcJO+Ezx0vgTZqpbPIyvn0N+VtZFjxCecaTXO1NN5yhlgY3
WXGHR6yfqyW3UY6Dl0Y3eeA/RyVw/kYw/H2GDlzXm/mEPKDeDz77s9+d3Ocj
B24T6AHfDOLB/wPx1KSW
     "]]}, 
   {Hue[0.7520393249936888, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0Hs4lHkfBvBxKodyyJakN3lLKBNp5NDhO7zesipyKLQaktO1Jh0ovdgZ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     "]]}, 
   {Hue[0.9881073024934821, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwNkmk4lfkfxpWyDTMZRZQthZKtIVr4Tigt9shk6zhxHCeaInRQ1/+0MGmX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     "]]}, 
   {Hue[0.22417527999326836`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0Xkg1Akfx3HrJjIpR6h9dOigkkfWEV+yREgY3VsSDcY4Czkm1JN095Sk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     "]]}, 
   {Hue[0.4602432574930617, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN1Hk41esWB3D32JcyVOcYdqlI+zTIkGTIkDeRW4hKR13hFBHaZTzZh3JR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     "]]}, 
   {Hue[0.696311234992848, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwd020wFAgYB/C1uryOa3qh5FBLSCGHtV52qbWEEl3eroY7J7ENLmo73d7h
TsdkdSIvoVmmi6jTbCdjx7HyEnVnd3O0czdUm/cuzVFKarrn78Pz5ffpmf//
ebZ8mRaRyGQwGN40ujSBsRaRE+InPDOb1/e2Rg3yGoXHHUOStJ0NZvJo+Isa
zQQ8VBNiB9cfjvoc3msmZ7DIn/MdWfD+sJJ4eIaR2APuYjlrDg8KMBTCVfPM
OniLKskQvnVMngM/n2J7zoZ80bN6Mpj8VcFsGXxx6K+vbMllWude+G11cxNc
acrz2kb+IEF4BR52l30H3sxUbLEjd5h+lA1/ouQ+hLMf/7kEf3vjVhw85Kz+
3Mr+R+ef2pPrihTe8CuapFWT5P196gEH8jSzkxtX9vEVbIKnb+RKt5MfWsp/
vZfcKnzKGW69rivfkTxjbHgI7ifSC4Cf+qD6Yge54Ue5Mng45/cYuF9vlcdO
8tW6I8Vwr2vu6fCP3cSfOJF7rkpIhW/esTMPnl/67CV8XBC2Dz5yeKoKrnc5
fcyZvL8w0wEudmDL4G+yb3a7kK9p9F8NtzRYfRdefEhcuQu56adOBJGXl5WP
wl2G4nNcye+nDHXBDdgN83DRbnXMp+Rckwop/GDeGYMp8r7YaL4b+fRvF7+F
F6aNW8HPhl7a7o4eXb1j4O3H/3CDzzkn63iQfzfP84T3mYlC4Efa98/CuS3i
9fD+YWk8PNOrq5tNfrrNfCGQvM05/iT8ffFchSe56cW4B/BctvYcvPCCazaH
fDZj9Ff4noinUnjPj7rRXsizVC6Bj5rXt8KZ1s/8vck7W1XJ8MTvGYPwW6US
Ox/yBlmRAD65qNHCjZbb38ONXzTZwnkWmUtwoaHupC95vROTCS/+rMhkmvyE
0UgHl7y9ufWxgFxtz2XBZycSSnjk7vobFPCZxpsceEqyfpYf+URCUzX8La9u
P/zCGCfcHz3q1J6Bj+dGJsIV73K8dpN/XauMgvdpCrLg5cZR6/fgT3844gEv
uxdxHj72anIGXuhTsgHOSxn7Be6UL1HzyZlLOvMB+BeLGTncxrjrWgD5wqJS
BY8V31bDWRyjUgH55jcj1+F3vtk0DS/hrckKRA6qvAI4q2D5HbyRXXcgiPz6
bMkx+GGBdN0M+YAmmLMXfen9w4cXmfbYw38WZq8NJpcezWHBb+SKfeH9D9On
4O3VSib8avXSQbj+c9FgCLnJSOQjPu554OUx+NyC0dVQ8r8P+HbAK/haIbxD
Yd0Dt/rvchu8slOZCpdI3LXwhGJGC/xSS2Mm3NEuznIf+b/q7iZ4lUuFCL68
kOED33XCth5e3ZSXBb+vyI+Fn1r7U92Kb8sQwyslNafhctl0DbymNj4bnhwr
K4N/iAiuhP8PtR7mKg==
     "]]}, 
   {Hue[0.9323792124926413, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN03kg1Akfx3FREhJJNvuUTa0zR8rokK8ni1k1THRgiBaJdl05NpuUkA6E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     "]]}, 
   {Hue[0.16844718999242758`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN02k81fkXB3D/Gy1ayNJNkZo0MiUiKpdOXCayVkj97UJSZMlkLSOSZUpF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     "]]}, 
   {Hue[0.40451516749222094`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN1Hk81XkXB3DbFIlsWXomIvsSuhQqx1KTNO6UZC2FKFv3jjL2ycMzxpI1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     "]]}, 
   {Hue[0.6405831449920072, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN03k4lXkbB3BjKVJ2QyTJEtmNpGP4obJHdmGKrpIwtmTtjQkxqrGMIZOX
kaRCTFeOZXB3IqLh9DiO5Tw4x/k9MeY1KkpKk/f54/vP57qv+5/vfWudjvM5
KyoiInKMjhgd5pLMyHfWGCU6J4xa2wohP0xlS9xIDir1NlBLoD1pUNEm9Vsh
zHMt4y7m5aBE5uGIHNqT3Zm1bTZCcHT3mcywz0GmWalfHtCe7rWRZMUQwr8H
bjzIf5SN6hWFJuu0XwnMVbE8KIQEaTGv22VX0E1Ga2HJIYyKz1WEmpoLIZi5
XM49mYUy8kO8BxgYPcpjzevqCiFA9bpv6mwKctC5N2Zmi9HbAfkNhR1CiO+p
i3bLCkLbOtO7ox0xUt9zKEQwOQeFUzanE4yyYDNZc+mYM0adz9Xtte/NQVFu
1qKbfDEQT9tLVTww4i/7vApOnQPLOpbgML8C5mKuabp6Y9SyJPc098gclE73
3ddm1oCGndkbrQCM3jEKtPWU5uCWTCxH1vAulH0vU3s6BCMqrKCrgy+A4U4e
44fNB7BkOMcuCMMoWJyv7NgogMgHzK8iupshVv6qY/BZjI6uL6+iSwKQmouu
5Ck9AhP/M+XFURjxenOlzF0EsGIwO96X/hhUnyhZxMfR+/kTteUqAsBbLrhS
bUwQdHQ4WSVh9NfK58+v2HwoyIXo7sV2mJe/aXsmDaNT3ECt7Eg+OLH+MTrh
/geoFLukH7qMUU+QgZe0JB8ki+309ud0Q16sRUVyNt3vNcmltOpZEGgk9HQv
AXB4cha38jE62FEkNWo9C1Z3jbMldFngFsuSO3cDI2FeoZny1Az8sNWy1wk9
BZGwBuLXEoywRGW/XcIM+Dk3+JxP6AVh6rnJi+UYjehoRvjKzYAR8c1lvcI+
EHkTymqvxEhmtTnJs34abhwy/tjX9ww+v3fSwTUYhXQtin1jPw1DiaIeT971
g4622PDjuxgV6f1aKSogYfvaX4wAuedQ8HA9cLkBo132QXfaU0jgBtqnDR8e
BPXwJ/rsFnr+0/XWE1+TUCt235d/egh+vH3pQnkrRgotUc4UkwceWf9IeF56
AZaOib8NdGL0P6UAF38vHmSSt7dWNf0J26UYitWAUYNau8/vy1PAzDpflz80
DFomNpGzfRg9Ze/7czV3ClLEa0r8NkdASWh2UGIIo1eZ9v2amlNQYMRrsFN5
Cebd6+6cEfpuX7IHrWASeBkxob/deQk31j46So1h5EfEfGsZOAmxjLbHK7YE
KAUOZ85PYlSVmNW+a20CJKq2hSgME5Di9ItVwwxGazK2rctlEyD1t/v3YSdG
Qa20jD0hxOhO8FatetMJ8Kk7uq/67SjMS0Y9bFjAyMbZpcyNPQ6VEi6mDZkc
WCGT4xaWMNLHZeljEeNgzBXl1+8cg/3j/slDbzH6VzM00lViHHpc+6cT7o+B
7SmDD6Vr9L8EDo3X13Gh+26KU5QVFwqdrIIHNjBSRU6Pl2y58NWFuUBfNhe2
+yuL1YhQiDFgfWvXzBg4U75tUifHYYBl/JNQgkK/f7F+a5E0BqN9l3ta1sfh
VDfjZ2lpClmZCwcsdozBixvl5leLJmCvYOcsKUuhWnHRexpNHHi20b6iv3sS
dMMtpJWUKXQuz/TD8hEOSEyVhHS1TYKPlMbl1Z0UUmjgeDXgUTgaclFBw3kK
Quw/R3XuptCLwT0G3jmj8O7Z0QONnCmo5SoxFrUpxCvPSJjZNQoL1SObhjE8
+Lpk0xP0KcTZcqzXr4uAmd1hqmmfeLBD1GVhjPZ9fEZ7XScBYorlme8+80As
sSjzb9rT2/Sb1toJMNw6Mh+3yYPX3lotygYU0ooUL7/ZSkDaa5vWCHESBuUP
y8fQHj/4R9T0Q7rvJyo+fjIk/Kf4Kkd1P4Vkr+9XOFNDwLFw9jXTvSQIi3YE
JRpSyF1eMvzCVQK6a+02X7mSMCkS8CaP9urF9/59OQRQ5Rcjwj1IYMdX5f+X
9hUWdlPOJmDb9cbhaU8Suo6bdjyn/VYiWLZlEhCUpFbJ8SXhFzlvNU0jCi1y
kiU3Ugl4f2TNmvUdCS5FpdMvaM8ve9V8JZoAo/mmxMoEEuxEZpLmaCdjOXc4
5wnw5VFTKkkkHIjX3fGBdhNnVoVOJAHpI+oOPyeToHWcabvXmEITHyqz+88Q
8Jz5o2xBBgkbspNVqbTrnfAL3HaSgDN5ZxtTckl4m7nn4E+0p5k7eoSEEnAt
o1JxNY+EhdeR7Frah6XMHBqDCXgUx0mPLSBhjP1xc4T2pE5pQ89AAkSCHFzP
FpIwhBxvUrQPlnzUrPYnYJ9HaougmARWc4HZJ9p3RS8ovfElwMu+WSW0lIQ2
Tc5zWRO6l8NcKQcfApIt5y9PlJHQVKgerkt7n3rvl+LjBFTqa8z7VJDwf6MZ
4d8=
     "]]}, 
   {Hue[0.8766511224918005, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwd0H1Q0wUcx/EVcTw5ErigI3wAom7kYyBxqMwm7tYdcqCOhznxAYYnEORD
EhQTzi7FB8ATOhcP4yxHcU2FHJBaiwA9hhXOcyFTFA8xFWUZoiU3+733x+ef
133ue5/7hm4pXKN5WSQSRQtxExLcrz0WtmBUOj7df7g6+bL5q4rkZ+t1dnOT
p1aPO/aqjuDbshpH8Ah5qQH/x/teDR6zfNyC/x30nQlXy/X1uHd5uw5/WnGl
Gz9ktH6Na3Xdebj4Wvtl/MyDkRa8p7AjHr+jvXgLX5F2oA2X2a6J8cke2yO8
+tGpH/FNftJbKsF7Nwc4cdkPBV246br1JP6t3VMczv4krz58WLNai//6ZDoY
3xIYOoAbur1TcH3O7Eg8xsf6p8tbp+bgbUXxsfjAO6Kb+KpdEY8zBB/UBMnx
7HDvMbxjMq4XN7fMUuIqhfGha6f7nhp8uCosCw/U/TaJt9x33+rq96/bgUcH
7ZvG5206twRvHZWW44n5Ia8cEbzsaJo7bm+QVOGShwt88J11MYPpgl80rmjE
t9UN+eONUQnN+IMNqd/jBR+7BeO5TTXF+EC27hxu+6w3FP+wIUCBX1DUWvD3
1mdJcFl6cRA+dalqEM/UaBfhnXdD76cJPtbccRcfq383Ftd4/NuJ+4YPP3H9
U5Qtxdue+x/EFZ/+5Pam4Nq47XLcagzIxBMiLf645HhQEi5xyObju4uvzsV1
S5Yq8bkephepgufP8V2E5009VeNJJ5W/4zuOv4jHYyurs/HkgBsN+OneiUTc
kmLIwx8nNn/kcqlYjf8sU+7ELYFNUvyvDEku/snG8hJ8pcnuhy9OcRbh89ZW
lOOVfs5RpeDL9KJ9+Pu7Iivwmc6kM/iewy/V4rO6FNV4lPn2F/he68JvcNVS
0THXnZknlHhXh7oN3zASrcf3x7S8jfuWyH5x9TNXGXBl8Jf/rRN89lHlH/hZ
zwkjrqo83YfnJG69gd8cfs2EO23ierxAbRjHc25fPY/bT+ly8f0fND7Hx85v
78Er5DPicLutxitC8PndB/rxwdauGbjjbOfruG1q2RU803jCvpY/SO1v4Qmp
+UP456WXjLiuqT0aNx4qGsFLfYbK8M5080p8t+ONe7hREpiMv9p6IQX3KFvu
wLUhtWF4SVRdBn69MHYSX714oRd+x1S4GW/bGPUMD5H3TawR/H9V8YvO
     "]]}, 
   {Hue[0.1127190999915868, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwd1HswFAgcB/BdjzSckkdXHkPL2Z47dOp22wt1cmUuPTbbKgmLrjsb18mj
tBKtHDYOYa+sc7LS46hM5LrYdOTQtqKkx3pk1jmllOp0db/v/fH75zO/+c38
HvObFxa9OcKAwWB4UxhSeLw7aRTAHfSSu9886r1y4NpjY4funs40r13CEBO4
98JgGfx7x6FLcEU1yxQ+wZpIhU/nncmHMyJUM+GB1g7JcLco3hZ4e0e1Ldz1
dcw+eIo2oKubXKy87gZv/G1OGNxZKb99hzxtSBkCf72IzYXb5pWVackbeBuz
4cqF/1rAzeMbizTkUy5O9fDhO4V/eZFz59oVd5IvuVChh38qft4Inz17zp52
8n0bmDZC8vFDlgr4MwPHr9vIq+WWa+A1h19Eww/4tS5vJX8p/iIWbu1W6Atf
tfH8zD/I169bWwofjjJ0gjN8S8ybyYs0hhr41WzOpCd57HE3XRP5m1157+BM
z3m34P097XevkYcVrJ6/lVxffK8Snt59qvcq+e/hlVvhd3r9k//P58yrbiB3
8xlIhXNOZ4ngyxIqztST59/QXoTnBGVw4J72nQcukxs8HBiA5zb4GcOl0qXC
WvIjRi0zROSMqq5HK8nrNaUBF8n/6Qj1hMcl2dXCVQdrFtRgLyrNN/BtjxbK
4Tm27axfyZnOkwq4j8tbMXyJZcb4WfJ0D34b/JZN1gq4Qevh1ipylnDLJLz1
+LAVXCuR3ajE/Oe6uAbCpz6MfE4u3LO4sIJcMNayGb58XKeGdwU/yC7HvW3N
lMJ9cmQn4D+Y35SXkSvDjM/DRdaje+EvZ4vCS1FHKrgPf8D++Cu4yOJ5cAn6
5YtMt5GHOxqw4DHhizknyKuOJfHgcnXNGz55U1y5iYI8eiI2Au76ar4W/lGi
67QicvZb5wJ4s9nOSrhZj19vAe5nhqoJrqkJSoEbOSfeziNvu7JuDC41dNwO
X84Z6solz5v+i/12cndeqTvcLv951THymEjNWrjgvd4UPjUyXZVNviryUgJ8
v2pct4JcrlDHZ5K7xkWdglvortXDHfgySQa5jb3PbfiXzYI8+GCxTJJO/lqs
ZQSRp2VV7IYHCxasPkL+tMFjCZwz1Lgarn3XzU8lv1u7fgdc56iYA59ifGKa
gr7WyLLgS024z3jk269XD0jJtU9+rIO/OHiyFX55n68uCf+BLdTD6+41lcBv
HJZe2E/elzhmvYN8TH0uHt6Z3Hg6AfMMLfeGq0XBm+Cz+F5n4sg/jM6KgZdo
O9jwaZtCUmLJnWSCE3B9nxETPinMTNpLPvx2txKuctr4nkue658kgp+VHCqD
R0b8NAVf5CvxgPMCzlXCh5+6T8JDl234+zvyLS4mtfAh5s5ReLuVVRDctsih
Dl7uW6WHR5oZceE6M48GuDjz1RM40/CVFXzPREgTvN86Swf/7EXPnzHkHrvi
m+FlgXcfwrUjLSr41P3sFnhoCasP/m1/XSpc7V/eBncalNyDT+s9vRN+VH2l
A/6YXd8N/1mj4MP/A7dnAAs=
     "]]}, 
   {Hue[0.34878707749138016`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwNzmk8lQkbBnDC0JStMiUnEkqhEZmXoblJyi4mUiKMJUtpQZQZ2SYxmaRy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     "]]}, 
   {Hue[0.5848550549911664, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwNkmk4lfkbx/szZwhhBlNpbKOkkrUo209Csi+T4apsCaMkFCFlHbL179jC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     "]]}, 
   {Hue[0.8209230324909598, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwd1H0s3AcYB/Dr8QurDr3NykodlrOya7XUIeqtyZBe56VSq8gxncNpvVUV
FTTmaLWclx2hiqp6W1fErK7LqZ4eR29eZmW3pUWYZvOySm1tR7Lnuz+efz55
/vo+LzYxyaGxbBaLJaDSo4qPlWVpCnu8dXuWWi40Px3w1P/lY2u3Ze/qCC8z
eJPcRA53NwpzhA8HrXSNkEvMPKRwAWecD+d5BLwYJn/LKRPDnbiPD8NH9nkf
UZO7uC3ZwB2WpEfhMb47G4bIBW4j8+nkn/Er/OF+R7WmKvJ0/uotuCeTGAJ/
J3A8epB8RKgUwQ9KLSLh6ooW7QD58qeW1vATV3eL4fErCnMluVUiT3eePFnw
PAUeaj2S+AN56VdpcnhkevYluLOs/VcF+XDm8XB4mktUIfyN6ej+fnLz6gkO
vLTeQgbvG1dWfU/uLFuYSiOfvmJVC38Q12nQR16c61oFX2TWm+G3TWY+7yV/
JXcNhr9xkH8LL9x8qu4h/+SqyhTu9pP0Plz4p9l73eTZrVtjqeS5H51QwU8r
hHH3yNmKi8Xwa8y8Fi4aDp+9Sx7WmhcIH0pQzsADFpvsvyFXKp0ZuN7F1AX4
fu+HlR3kL7vSH6eQJxokrcDX262etZF7ar/Ih+t8fP6Bb62mObWSDz6TecJN
d87t4JKzU240tJCbjgm3k5HbKY0RfGUHs9pMnjHfex+uO178AVw76Rt+i7xt
qj0TfnZIxoX/nZ2haSTn9M+5w9VPxA5wPZc/LBrIqzSqzSRyXi7nCNzQ8XBR
Pflcr3MfvLvHwBu+cah/qo782GhQKtxPNhUIt+O48WrRP32XD6/bloTBhU4l
8hpyf0XN2jnyfWtCETxCZLUkJ1drDnbA24r0E+BRowXBX5Ob9J6UwCNvM+fh
nSYLqkry8sp+R/hs8HQO/Lcv88wqMN/6seWz5BF3MovgzOu/CmTkZZclbXDD
PHE5nFPXNFFKbiT77gxcwXK4ATfP4XlcJw/Num4Hr2YEd+Cxrs2dJeST4a2L
ibiX2t1dcDkr6t8r5PHR5xrhL2YGFfABw/W4YnLNsYfRcGXNg6H/58JV9kjJ
/UIG9sJr2SXjcFtOIVOIvT3JmpWQe23Z6+BJvtwLBeQph36sge/KMl6EN+a/
fXSZXN89IAy+cHN0Da7ZbuPnk5/ZG/Q+fN5/4jXcPSyoMRd/Y6P65wTknN/M
tiEvU7i8zCFvf3WtHJ4RI3wXrhOtiS6R200ah8KThr32wDdkHWvZ5OHdp3zg
bAnzIdxIJc6Fl5TfPACv2fXEEm67aWsMH0j93RLOv1dhDfewf16fRb4RcsAI
/ijktC38Px7XlOI=
     "]]}, 
   {Hue[0.05699100999074602, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0Wk4lXkDx/FDSZbGVuNcpiaDqRSHNlJ6/vZ9ntCoSNGiyIxMixBJlhbZ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     "]]}, 
   {Hue[0.2930589874905394, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0ms8lIkCBnDXqNO6lMuhUi6lCLUYP1u8FSW67HFJTs3vJNG2Sm6ptE5E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     "]]}, 
   {Hue[0.5291269649903256, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwNyHk8lAkfAHBH1hFCJRUNn9FpKpujkvb3UVEUUaFsOXIs0oaNVcLqXRG2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     "]]}, 
   {Hue[0.765194942490119, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN03s8lGkbB/CQETIlM+RdVkVHh3YY7Ua9l0JrFelAsnaXXdraipJ0YvIq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     "]]}, 
   {Hue[0.0012629199899052423`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwd0XswE3AAB3DqUtLL9LBqRV7ryeUxQ3lUI3ldmSmbV5ZcykWF09WSx25d
d8kr3Q5DeU6plFNGDwnLslM2hc5R6anH7bYa9fv2x/efzz/f793XMjZpL3+W
gYGBE8lskrjrZsJIQY9nVwcljn/2XXuK0ONWqfUrT51bTDa8e18RG84PXKyC
X1Q0ZsJ731F94WzK2DS8UvnyNHynfZMdXC0cDy4jXmMcnQrXBfPmw8daU8Xw
b/VzkuEzd8Vf4ohnHBS9h9vQGYnwU16JffBmrc61nLifqvcQfHNFSBP81O7f
WfD9sZ+j4WG2nXlwdQ5nEC7l0CPgiil5Mlzu5kSXEP8q6GLDc/In2fAddZIU
+JqsH8HwG+FFLvBIo8ROuNt9gT98mYZDhU/TukwriIt5G3bB5eoG/UHimxok
XPikOsoTrhnNG4ZP26qlcGuRlgnnyi50wEN5Eh08aCnNCe7avkwCDxI83VNJ
vNWYtwUea+SYCR+kHhHDlzsarP//iw2fDx8/Vv4eznOxt4JXxdux4IU3tzKr
iBccfUiDt52bocN7pexs+N0zoyvgfjK+Mbyq+OUgfPUfcwrc2jv6YyxxE+0A
/Rrx4/XNC+Ae4qTncK0Z/wT8jvOIEfwZdXEjXLh671P4+M8EQ/jlpMeX4KVv
FZTrxDk0Uz2PeL2JyQm4z6rnPHiLxU4NnNEzFgoX+djdgBuFD03BDWMUDHiY
DeUP3CdB/xG+fWWAObzz1/7AauKPJpgT8B4qVxdD/LGbZSncoWhoFF74XfAG
zvJIn4SLLOYOwZWfnNvgiRu2uNcQV44UDcADZX/L4OYDKbnwyHk+Crj5IPc8
fN8vVyVcZZLeDQ+j+MfBHQwjrGqJe+0wewJ/YRPgC8/vXpgELwxlyuDtESN2
8CtnaA/hqpJHLfDPCdnz4Vbf2hbWodc//jY8Xtb+JZr4tlfD4fD+gWIpnO0s
6oP/rj1QB3fM31gDz8xKaIJ7MA9r4Jkb91TA12lUeXCLZqVfPXEz+xwx3LTx
dTK8oPpBCbzgkHUxfNv2n2z4RTZjAm6YFpQHH5666gJfP7WI0UCc2/b6Arw1
g0OF+7NSz8P1R7Ny4B8CqvVR2EmJ6oPnalsEcKFX7jA8UF65Vkp81r2QDDh/
wekOuK13+hF41YqANHj/ctZNePBbeSGcleZ7Eu5uuaQcnn7WogP+DzOVfGo=

     "]]}, 
   {Hue[0.2373308974896915, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwNzHk81fkex3HxECUNoWSQSpYi+7iV6ZN1hLptp5mbY69JFFKdkLTc4hhN
YnAMRyH7Vrary4yvQxvirH6dw3E668/WJnKctMzvj/c/z8f78doYGX/ohLqa
mto+YhrE0rK8fedoXPDb5iLQ9uahDZ9n9XsTcGgxUj07R/ioycQnlQ8PtdAO
Zo/H4yC/1xQwX8CFuJXFpjN+POTt0rxKFYdDYNv6Ax/zuUCbUg8fCuCh6JgE
LcczOBiPvzum/IMLU9UcPOcQ0eG//VxyCofm7fSEpWwu3LJMnDeJJDrtMxPJ
kTjg7PliDSoX2GbN39lf46GTcYq/nY7gsM+46oNBEhfIeg5+BxEPNYn5p8rc
cbizpWh/OokLauvevtb1G0E2h83oLSoFrOw3GPVy4wLPsW5Y2DeC3ptZp4iQ
AlKX1saUGXFhoePTtAtg6PcvNt12GQoIa6qvOTjHgerw1Z7fHmPIOJYqbNhL
/JVP1gZxOZBhuoEj9HyJ3jo2Vv2kpwAdxlmXwoccmFd9oG/vf4mabzgEGnLk
kLu++kj6bQ60+ASXa+/no6A3tSSNfDkc1I6s7I7jwN3yHul8Px85NU3p6JLl
cP1iU4V/EAeMN02RSQcESPNLOt3fXA4zqVe5pnYc6G1bveb5kABtqpji35XL
IFBfuPyPVRzobHu+rM9/FBmH+1xa1yADc6v+yWPTbPDCfLc5D48iVe1nJSNO
BrbsXZ9OD7BhcWVPdmvAGLIOSrHIcJNBzWfoZFWzwSPii30tewx5ppI2pyml
YNoxlIbdZAPLkrnc+qgQuTBsbtE6pdCvJUm0+pUNuUslJh1sIUoIZZQOXpPC
NP+m0XNvNsjnHKK7fh5HRZkd2U4+UvDa83CidTMbjn/rfs/mjSM93XNbW1ZK
QdfmdPSsGhsS7fRbyWQRSjS/de/4Cwmw7ja/YYlYwHyqfBAvEaEGn5KUHdkS
6K9PLf/UzYLg82MTeSGvkGPfuWW2RyXgvkOgSaGzgOJ9/T/b5a/QfWZ1ZICx
BITkrsJdqSwQrzHQeOMoRuGuZfHpIjEkfWfteJ/MgoadDxbS48ToY2OuVF4p
hgwvSwp5Jwv2zNlpBTeLEaVd4nAhWgxMneqZMBMWxLrZuj16J0Y+Rgs2Fg5i
WFNP2RDzjgmh2lpX/+0iQUuarEWV5BWcJ7ck/FLPBKW+w2TdBQky16mIXTz5
Cvx2qizGYplgWzlyJrtVgrAe9R/sFkTw1Thq+zJrJmzsD9FrWpCg6FzT9r4U
EVhZ8ou68GFophxnkdykKNeQkXVHSwQe+8L1OquHYepYeyMjUYpiekjbywvG
4V8XdWTBUcMwyZyoPtkuRabUypvrTMehYohhmLt5GC4PF6KCOSk6oXbVtbdW
CErL4vuxoiEYC9k2/+0HGaLmGRWy7IXQWXMlR1AyBCyKh9+HCzLkJXA7bNg5
BqcCLlKzQofg9FNae02rDNX95DdK9x+Dr69zhOL1xL+K5/nnggy9ZuuvzRwa
heV/dWQPCF7AoN6dmTVucvRkVXRt3bFR+JClVvpz3gu4rWPf8jRJjpKikmcd
RAIYTCb/3+bAC1B6GBbs7pIjgSxF81OUAIzy+pxu672ARWUyDVRyxDLUOqua
5YPvg31atMFBYHgz2lM8FKg8Yn8OmcIHfEG6yzVrECzWZ8zuvqRAOmEWKz6q
8+EcOSvZKGgQbLbQAp49UqCN6dIgTs5LmOg9alikNQhKBrUnc0mBDPrDfA3W
vYRBkv3q1mcDEDK5eHhkB46K/zqZn1mBwWrzsY78p4STjC/P7MTR4z4nq9/K
MdiPUyOSnhDe6161zANHbweW/vdbKQZsirztxz7C6ZRF+9042iPI5mfRMeDT
ioOfdxN+YJ6e7oWjiY8d39/Ow0AmWFE73j4AoY/eKdwDceTsoF2eewODpRDc
W7uCcCp+sYiMo4Gymqbi4xj8aJX3Zrqc8I+aZQ9DcDRXkwj0SAzS3nrShsoI
j9wy8DQUR+YPPVj0cAzUr5RM594j3OO46Vw4jhK6WbMlZAy0S4/kmBUT/l7S
E3gCR2vHFl1Lj2BgIO0VOecOQNgv4yu+nMFRhOHergofDEh1CVSjHMKffHY2
iMdR1vcGQZVeGBQkmjsvZhPubEq2TcBR26ZxYeUeDEw0Um7+/Tvhq4KbSIk4
0nY6+7XKAwMLSyc7/0zCe/iHmig4atz3p2etKwYRr0UjW6kDEG6/eOnxRRxh
R6I4tc4Y3G+7dUU3g/gXrascTcLRMrJ9VJ0jBla+kxzODcLPH1Uuv4SjwzGM
G/V2GJzULUht/y/hkgsWZqk4unw2y6hhKwY1I95WhdeJ/v78vS6XcVSVRKpq
sMFgumSWmXKN8K62xL1pOGJe2eDeaIWB3a/3kkOuEh0bXnHYFRyp0qeeNVpi
8A9y5t/m
     "]]}, 
   {Hue[0.47339887498948485`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN03kglAkfwHERKdrKmdc4itXF4O3Qhn5ZtVMvJeXdFSplrOhFTaReIeOI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     "]]}, 
   {Hue[0.7094668524892711, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0Hk01PsfBnA/azhuxJSyVBKNIm6Um3g7ftmSbRIpCseWCCmKyBI3FFey
N9YMRTEJlfhk18zYhpmxZJvvzNRFZKeoO388/7z+eM5znv0egQQvQQEBAWt+
hPj5LGwjcF4fg5lbRknGhmyk0pPzkdVzHwwPrg47ncBg0I+1P5PvwQPZDSzh
eMg3za+5eByDpitB72b4joay6lgn48E9Yc7bTReDx5bFXzON2MgFy6hkkeKB
J5bafU0bg7+URM2/ARtlradls6ISYF6iLzf2EAYJbd1CuSZsJHEgKYil9QCE
ZAh61fIYHJB1jVwyZ6OlsPB9rJRkwCs5+klusMGlOiKIRGAj9j+axtfU08DU
Rlsi8A0beuM1FIevslF2paRm2+1sWP6ML7x8kw0hOI1TsffYCHeQ5rxuXQBE
Mfxsqh4bkn8fzWx6wt9Z4W16XaAEdln9CLi+MAVl98tqOyv4P2x5qT4qJoHK
7DR3iDwFi62BlubNbGQR6ViSI/oCtkpfpn/3nwLj/OfF6UNs5FXX/pVQ8xIG
f95as8RPgfDAv3oh82wkTtKQv1FWDQZVrvZHpydhtTnc8JMwhnZsm0nWcXwN
NyJ2TTWXTsKsVaTErAKGnnRMe5jj38DJ0u/ek16TIP1Pn1W8DoYsFDFxh7Fa
+OXXW2ysPgkvtDQ6yWYYMi2cIdMe1MOBdAH8044JsPBdEatwxVBj9LHGvAvv
4Lpk0XqP+QTIucg07gnBkPd6SLa7eANcqOUec2kaB850/gmnJAwl0ZaYkeMf
4GSW3qj/iXHAD/45q1aEodWeuJ2iFU1wSrftesa7MSCG7cIF1GHojK5ousmR
jzApuBYgrzMGcnUBQtHdGHI86ndWE9cMpQ99nWvIn+H9KzlvcQxDP25RAtLn
mkHSIqq6XP0zeJpoplz5gaFRP8pH1ZEW8DUoCNlfOAqx2me/W8hwEDuUIOff
3Arcf3+pvN4/Cn1DDR3lahwU3cPs1cppAxGKoBExewRUFIkeDEMOchn88UEx
rh3MvExNC+VHoHh3743b5zio/6DCjgTXDojUT3+rljcM2cFija98OcgvpdWn
9FgnOBrGZ4nJDkOaJ5lGvsdBxqWS8/MKXWCzVesh8GQI3slU2h3O4KAqMbvx
2uUumJ5LyjknMQQcZ/nc4EoOuiiv+5s08Qki5K+d0ohjQfxmkpJVKwcdNi7c
Z9NBAa2tRKq8CAscnG1weUMclFGz7UUQkQqxstYd7neZoG4fR6+f5yADhrRX
UwINVjk2L1s2GYAXEhe2EuGicBPcg7/dusFj7pJA2T0GFG7PCAzew0VjHUUV
osd7IBAvhbhrg6BQ/7jQU4eLoja6BchKvUDcu3X11J1BaJOfMu0x46L6sNVG
5kov+JunRX+bH4BgXFG18GUu2km4wpQN6gNXDc+4usABsKaRU8khXKSc0vy/
8LE+OG1qsii4SIf8sa7yhQf8HoaPZoNFP3SntdGeX6XDYqL9378KuChoeWxB
prEfwnLi032n+yH0u8ZITC0XLesT/Eh4OrTQp9tj3Pphc+HWYj+Ni7IcMiPs
CuggdPqSp/JwH6xbd56uxbioO0L5EWPHAHgHSczTL/aBqudVye0bXNTT9YyQ
HTUAg08bKK0lvUDARWbpSfPQ3OyP6qClAdjbO5Eq86wHqqKnsugHeWjkuG1r
gtsgOAXv0fR+3g0xZmfpggY85PzwCyOMOgj0UGJRYA4NLpQdov+256G1t7Yx
UcCAlEXiXHkeFVxbzpuF+PCQm2TdZEsFA0hdFu0GWVRwmur4Y4DvFbXjtqSX
DPiQv5TX85gK9gL6rD99eWjlihhKrGLAlzOWlsuJVDA32uO7yPeHby4Q7WoY
YFyyXAK3qaDzfjwx2I+H3rr+dB5/z4CFc1bOTAcqiL326Q4M4CGZauOBjU8M
cKhdbxX6gwrkojsO/iE81OJAbdf+ygC/5JLcTHEqVH6cVqTxXer3kq7cNANi
3G2C8SJUIE1c4h6+yUNOzxWfrc0w4JXUM2XbTQo8VTIKneH7t62A2KZ5Boh6
297JnaZAQo5gtl8oD+0uk4azawyo30nS0umkwKW05FHfOzx0Y+P8Wx9RJnTP
2om0tVDAsXqzpIvvjSVR6lbbmIC1/Bx1bKKAXW+A/6FwHhK3KcvUkmCCdKB9
4t1aCphJ2W194XtB8frNFSkm+HZuYp0lFNBOlNvrc5eHqFZ5OnE4JkQSy95f
LKDAkfL4Lx1837naWui9iwkZIYS0b7kUUOtcrVKL5CH3wtntZ3YzoWVvuZHs
YwooiAwb8/i+umw4J63EhKEVAo70iAI41TPiZlE8ZFLg7bqszIRZ6taMfiIF
pP/f0F/K90eWqTTWPiYIFpe3UO9TQMLjSK7IPR4aWqo3aFBhwu7b53IuR1NA
JIbo4cX3A/mTL/JVmfAfYFDX5w==
     "]]}, 
   {Hue[0.9455348299890574, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwd0nk0GwYYAHB3qeOFYa9oq7RIrY51LW+8pauM15W1cbWs7GllQZGHjfJc
VaQRV+Mccc/WVYfalJYleWwitog6R7Ysnj2tY1iIoFH7vv3x/fP747tP3KT7
UzXU1NQ8IDQhpJ5xF+tYg7yzhYuaQ9rLvCGf4zQzgyZe0ddKY/TiBKIO+p9/
XLdA/8AgZ54D/io4VhddnsAWmYLXSyqz0Tkn5Aboxzna76GHp/G5teBaPftm
6Hc2VtTeAncSpljUgF+JryGi/y42ohHAyaZ67GrwvvhlD3TBHGXXEPyKoZ9x
FTg1VeqHrjIVVOmDt72toFeAFxCuR6DL8tgaeuC+x1KWy8BHN3KT0ANtMr/S
ASedDyOzca4wNwZ6soKn0gS3UylaS8ELJ4tq0KXKs7Hq4AHcKNsS8EflVY/R
p08NHzrQb+KNPSBlF4GT5+346OkFXXQVeHnExg4LXJUcPY7eZfGT5h64718B
qQXg2+ZX/0Y/M7fbogQPjLecvQ9O8+pXol8bKyQowFt2+wMZ4Hu9Ej0BOEFO
+k4O7lU50JEHrtuXfRQ99eNLRhvg07I0k1zwQIHQBd1+PDfrH/An9oYPcsD5
VkMX0SPzZFYr4JIszfVs8G/e+ASjU+js/FfY5+REVBZ4OzEjCl2UG2m1CG74
vu5ABrjzvFs6+s5YYeYC+IDfuk06+HpzZQl6lO/LVRk4N6yzIQ187PuHTf/7
ZgRDCq6fNfX6DrjjRxe60c1fvLsmAa/nTCalYD+nWAL0oDnbu7PgdlH5m1+C
3ySkzaLPmvhYz4Dvkzn+X4BXMtZW0Q1y+KxJcItjhaJE8FUf8wP0UatQ23Fw
pq7MPgH8efmgyTA4ae0SQwy+2rjIpIMPr5jaoSvWbit/wzueExyKB99hHXFH
97BsLxsBL5boU2PBG3tbLqO7ZHqrBOCjGaelMeAxTvNh6N0GB6W/gGuMvg6P
Bk9sH6CjZ44suQ6C5zu78mjgW8+J99C3uacb+OCUogsen4NXE8gV6AdSljsX
PE71Q2UkeLd84SH603Ne9X1Yl6ZudAt886hbH/qbHguXZ+An76oXRYDTA5xE
6AXRJ0efgv/aRl35DP/NrE2G/jMl1/1H8N7xFmo4eKa1RI5eQtUSPwHfPuzN
uwFO6C3VEYLrdc65doDb/1tj/Sm4LGT5CPowcaHxMXjDhLAuBPwFWemIbi7W
93wEThPc2LsG7tnPJKGbthW0fAue3CNMDMb9p4sp6E1dRLdW8NSgJXkgONvn
2S30pKW96WZwkVacfwD4TL1DCvpWsI1XI+bvHBFRMD/pMhNdeyNaUgf+iVFp
Fbqv8QQLvfV2Vh76+digCPSwhdBidO+X5c7oWg6yravgGYyYMnSGlHePg3+S
18pFLw6RV6A7hE6dQZ9ciLmP3uCYVo0unFqeqQXv+9DFH71jX70WPYailoPe
3KCwROeLmXXoh0Vm76D/B3i5Ch4=
     "]]}, 
   {Hue[0.18160280748885782`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0XlUzfkfBvC6FxMxZatL0aamLLdMitHykaVJaRltxPyskXbVTYhpGXFK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     "]]}, 
   {Hue[0.4176707849886441, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwNzGkg1AkDx3FCcq6jnYcQlVDtdlp6qqV0OLKTq0NMaqNENa5yRCRFh8ex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     "]]}, 
   {Hue[0.6537387624884303, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwdz31QE3QAxnHakIBKwQudp8hLxHgZvXBivDh5q5jRCUe8KG++5LgCFwRa
kN3UAeHs5EVQZNCBwO2SlwGBl00S9wIOA9m1MWYKLSDQsTFfNpvkoN/TH99/
Pn89j9fh/CQ2xc7OLoJEJVm5+XFP61WRjIjrSsdY9ZCBq3GTFixEmvx/iYKX
v1s0Bj9n/p0GX1RTwuF/0gMVcEbuxFa4NuAiA177euMQ/GiKwgt+TTPoCl8x
fiOC6wPFQXDaXPnUE+KUTfv58PHYljh4dkXAZfhPQd05cObqnQPwY966PHjV
oZ734Z2ssq/h9ELXYLjQWekBX7NF1MBl+7e/eEyc3ZZje5n4TMquK/AXFqEE
ntG3VQtvo0XK4A78qDNw3j1uP/yzPMV9uKX/ahJ8ryWtBn7toMAM59UKafCU
soSj8OWbX6yXEf/HuWj2EX5Rf90DF8m+94WHlyR2w2d+0NLhBalv74a7N10p
gj/t3kiFuyVPpsEXUmeY8N5uqc6BeJxZlg/fO1JJhQu9a67Ds9cG+PByRuJt
E/HR/tfq4ccFjDZ4a4CxDl63w+44nKY1iOEHptdlwBsCXBPhzad61HCK34oP
/AOXS0Hw/t/EBngsPVe/TDwgj+kI7zqtcJATT3Zf6oXvnq2eW0e8/VamJzy+
M+4E3MpKl8D9esNC4bNGj2i4wSemCX6euiUJnq1QOcPPPGougVc8j8qFdzRc
mjQST9J2psG/PWk6Da/zuNsITwnRBMNTC1oa4TlMCxtux/vKBT5IFfTDNRvO
BcLnY0OW7Ik7Ui6Ow93uhjwxEDd7tY7Ak6ppi/DwcPEgXGQqa4f7S+ZW4WsJ
Yh68Jfi7k/D5zD7aMHbaLnwMD2fbMuGMxlvvwH1aeZvhlAHvCPixz4+w4Mx/
9dNLxKnFOZvgLa3Uw/Bdhrd+hHcFepqpxPdxl0rg92qWOfDKZOsd+DP5ZC38
4AT/PTiN82EX3FPk2AUfoO6kwCcux5yFs+hSGVxoyFLoid+Mz2LDU1/hTsNP
cQ6dh+/72xgDf1zDs8Ctrbo0uL+5yR3+ZSl/wwjxyImC7f+7x4qVQtxkv9kf
zqm9/+AhcWXYuAb+3M8YBQ97VS6C943e6IPrfx5Ohxu2VRTDQ/f4VsHZDxcK
4fk+GbHw5fkIDlzXUXkWXq3rcIJPW/JZ8Oip0HZ4/Q6N6gHxomdbfOFBwsBB
+CLrkzF4OyfBC37Cs3QIvjNLKYer58u2wRWCP6Rwdfntq/AQlWkj/NMq/ij8
DUGcCH7kozfXw3ud/hqDF4rkQvgFSboT3FYaqoRLpNHN8JHQant4/GqVCu4y
daMebukZXnuJeEPxogb+H2OF/mo=
     "]]}, 
   {Hue[0.8898067399882166, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0Xk81AkfB/DSYXNUmLaeRA81bWzJscpNKLKJhvGkUJS2elLrwdOl21Ei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     "]]}, 
   {Hue[0.12587471748801704`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN03s0Vfkbx3Ep16hRLjMZyiUzNaQTU8SYEcql4VSuZY0UpWZExSopisa1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     "]]}, 
   {Hue[0.3619426949878033, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwd0X1Qy3EcB/Al7qTakZSQUo4kFaYHivVwhLrWVKNTrYTLsYeuCzWPRVHL
Q02mKMlol+RSoVo4miZOSyYqLNRYZWUyD+P3/v3x+ed1n3vf9/v+zEvkMrdP
oFAoNGJMielUyByG8zpb3G3ctIGR6hbGglGqPfVdy2XhBXd4vqb1M1z3I9AC
zmWk+cOHmxI+wM/IC8zg8c03YuGzzG52wS2ePzCFR5Q+zICntT1UwAVnmMY5
hDfw6WL4/W2W9+GhpcafcM7i1XfJ/Svc2/BoK+8xuGuMnQq+lXW+Eh4VqByC
r+CljsOra15fhAtVhgF4XZqP7QjhI/3hZ+EuDX5quM9oNw3OzhVmw+s3qXvg
llG/I+F+r9UZ8ANR1ir4J7dfKfAQsZEH97Wu7IB76hNOw4NpETvId9pvaYc/
q1hfA5emNsbAq3JFrfA9bdTn8IBF2nD4eD3tAZzdtWmYzMmkBZP9rGM3wh93
mFC/Ee7VUOsDT3S6Vgd3DxIuhrPiDUvg/vcYNfDB4vMb4R+rop3gzIbjUrgk
+UgyvJyTbgvfwne4SvYz98sJuKKrzhxecjq4lOznUWMlXG3jQoHTf2WJ4bK+
XXK4aztbH0C4ytGlEC56Lx6A9y64pYFfr2Llw3ksySQd7quX98E5ek0OmSOb
7QwvuDTjJfxcTlEmPM5yWhD8hTb9CfzH4Y4D8Akd/Wz4mpuSZvgGL84++HiG
1xH4TNsvt+BvGEUp8Hjb0TL4h81JErii7u1uuGJhrgzeTb1aDK9WHd0Jz3Go
6IP77/p7Ct4eV58AD8m78Aeu9J1zDN5XHroVLtAY7EYJj+znp8OZS43RcBP3
bl940LJ3HPi/+X4R8JMDIhY8UW+VBC/r6tkI356j3AvXxsZthgu+mq2FB13S
iuCSlbwweKhMTIcXVnBr4QzdnUBy/23wKrj32ZROeFKYnTd8IFawAt77namD
S+3pbvC1F2084a9W104bIzym4KAj+a8Af1c4fb9gKdygHrOGd3semg+vdnEO
hz+ReEyBy3ucHeDclvVc+MSpmUY64SNDkXbw5U/DhHDuUMkY3LxpcDo8WX5P
Cm+rGBqEZ78sosJ10msKeL5JdC98DbNzMvygacogPEuZpYR/zeObwm9ftzKQ
Ocsz2uEeeTwKXBNWa/adcAsRvxWemsv9O5vw//2TszM=
     "]]}, 
   {Hue[0.5980106724875895, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwV1Xs4lIkeB3BJRRchjxRdpmLJ6dG2Sm25pJPkfmtTOA9KRazdSbpo3Qbb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     "]]}, 
   {Hue[0.8340786499873758, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN0XlczPkfB/C2pCGTlKJQUW3ocJT7l49jS4ezJHYRumystn52iIZlZKu1
OVKKjUE2Nh0KpeiV1MykQZq2Et/5HjODdEm0idjvH69/no/3H6/H6z1xW3RA
uL6ent4KPgZ8uL2do7uOqeDo+uXNkrUcdh6F2QQTGrdelhr/P1kFm5+SCgYD
Obz+X8Kyz7wfXXtEv/83FSzzRu8u5T2s1y/++UgaztPHvf1GooKRq/OgK+8b
tzTpMkfREL3yqbOIU6HNZf1IqwAOK+d3llpa0Bi2LvuQZ7gK112K3LtXcZjW
ZR1iOp7GTPcfuo55quDhEhF/zp9Db5Ao12AqDUmnQu7c1YDFzo+F75dwiHN0
/e6NF40dq4PVJksaEB26Tjx9Ooehmt3CHw/TsEiLVW64+BT17Y0k14ZD/uel
KboyGvoWDZV1Bk9hcI8eFAs5pApuR3i/ozFboh2rWV8PH8UlwYsBFvutDu1w
GcPg+7+MTlbHPgHsN0bsbWNR9iLqoIc7g/pJ10uEVo/he+eRqbSJxbyCxSFp
axg8tXj2JrtGiStn6m7bVrNoHmiL2h7NYJ3S9pFxUh08ZCigilgcfh8UMP93
BpEhStG9GQ/R6Lbzw7dSFjsH8w3DrzH4dOvUk4U9CuS8MknJT2ERdrPudEoN
A2sJ62FSIsfKNs9JKWIW+7R3Vk1lGdx3Sd86eZsMho6OBh+jWNTbpzXZfGXQ
mRnmaeZQg7eF+nMubWDhPspjntk4Flc1GYx33QN0iDJKmrxZNAkrIzfPY/H6
ctCJ2r1VKE8ocw/1YHFGMqFqfDCLfCeX7nGe93FP26DvZs8iImdh/7NYFt+Y
Pp0a+wioF1+2OWLKYnfr8oHuEyyuB4v/8V95D5aRUX+M5XucKLdpGZLHImb9
B5PyzDLsSm7zmdvBoCOXOhRbx8LL+8BWWU8JMvrefy14xiDcYldwAL/3xPL5
ZjF7bqGvqG9YhIK/d6kSzDDkMKatas0NeRHCrhVuybnFoDjQ4Oh2ew6W5w90
n/AqhNHbLcOdshkkThbQ5wkHv1/Tl1tJc7H/YFbBl1MM9ovUoct+4HB6trx5
gd9f0Pc9dXHrrwzyVBdv+sRxeDew2TZr1UWUbRO/1Of/16mezPqkcRCEjh8W
2HgGR2/b7Z22kcFPH/98drGYQ6VAHF26JxmTAlcb3vRlMPwPbnDnUw5SE9FH
yydR6CUinWgug9uP2wdnd3KYHqPo19sjJo0Ra81qHBlIbbnaDcYa+KirOd3m
k6SNmnxqzWgGmTZ/xux30mBIh7n9OddzpD4rSTjbgEFhupPXyKUaFA23Hj34
+hJJneaV68/SGGoj1X7aosHyUUtbO+kc8uZBKJtTQSMq8EXIq3gNbl5pPFy8
OI+EK98VWmfSMMkwzHE+p4FR+sE5ExxukGW/7Pp2uIhGRfK72l0lGjh2SE5X
ny0mygL91GuBNFL6Csc6qDSYmnR3W5P3bSLabJQZ4kYjK2aj+8weDRwu3G/w
qSklCXn9350yplF2tm4KEWoh+DxQ7BhXTkp//j75uU4NC5VTR7azFuod9vER
dhXkeE2jrLFSjeNHglrjfbVYO3VEr8GKSqIsW3DN77waY7Te2YHhWrhVSZmk
7PvExcHcsXmvGuoAx/kSiRaH08fZLtJVkV7XZm8mSI3iaHnujQtarH4vXHPV
tpqE1BaHZLqrkWO4wDegXIvjv5wtr9ldQ7pa9Mx+NFGj9e9zRf7PtFjuLtxj
XiwjmsT5UbfaKVh/wb9LP2hxYbvrfWmpjDxf3imy5n28+OHzSt4/ZK0wdquQ
EZWpVHLwDQXbz43w7NNCKki54FMrIw8yDLN82yjYD7T9NudfLXooE4WYlpEr
V+ufUC8puPaZj3X+qEVGoqnVa2M5iVREzBrKUVjUFTnXbFALDWVefjdMTtqN
UvWCWyiEq0fGMUN0mGvuYegXJSeaOi/h3WYK2zdZb9pkqMMxn7WrmqPl5Pnx
fquJvO944bC4lfdZxac1PfvkRDlms3v7PxSiW+cNaxyqQ1KixQink3KS5zQl
4qCKQlxTaKZcoIOb+5hNJ+/JSfQy1OU8pvD745I7+SN0kGyfk2PzgO9pHNsy
gveUFVVZzkIdWrKCe3IVchLyxEEX84jCCaXy0FXeDwsyEmQqOVkdnPxlgZJC
2kPW95KJDk3U2PxPbXIyIzJoRn0thfMy49Y0Ux2czef1J3bLyRRnwcJZvEu9
LCvMRulwwGfDEssPcjKxu8zvrILC5Wq7S8d5dyrObJqupyBme+zCwuQUrlbN
ikoy0yH+9R27CkMFGb5A9XOtjMLfixetHGquQ8OE1ih/YwXR/5ogduP9eqXf
TAnvToEDN1tMFWSgam5yag2FAhJkqTdah32J1l/DLRWk92h7en81hRsVIQPx
vP8HkZIC/w==
     "]]}, 
   {Hue[0.07014662748717626, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwd0n1QE3QYB/AB4WsEMjIpjlDkIAjjQBg7QMpoCPjCFpkKyzYZkIwBDWiM
LZeo2HwBTUFlN+MEKjcdL8MpLodAyrH0hqJ4N6iVN1822oCsQKb0+/LH88/n
j+/zveeeldxiFs+dQqHQyHiQGcti9UqWDyRb2ybSXf1jBttCn5RKP6tBHX6v
Bb7GyGDAWQn6DXAJZdu3cJFV8QG8W1CwCR6gZmfCF72ZFg+X3+vZCteG3x2u
Im40ea+GO996pRD+6h4RB35aGbkMfr/JKZ3f68+ZEBPf+P75l7PEKSGSOniz
ubMcfu69kzb4RFBjMzxbGOcBd48bGYFzc7g6OD86uKYSLq/pg5/x0Rvhv9A+
9oLb2us1cL/eS7/DR307G0XEzRMuBdync/sUfPPr0iC4QDp0EH4noHaBGHf4
q+LCV8QXr3xRPp9zg+8Pf7ZUmwg/dKpmF1zBt0fA+5nZvRXENWzZFviTQ65k
eFZRdCZ8lG5KhHfZuljwpDbhcDlx9a6jYfC0Xrd8uIA+vQPO5aj84EENDjH8
s1Pqp2XEV1W87Q4XqaqPwFsDjQL43gdujufE6+NVTfCLYn+XkPg4M8EMj/Os
0sJfezm0Bz694uEN+Jn0sQH4pZu3POG2zqcd8PVHLKPwwPyZ774k/oiX+j2c
733YCbdE1q6A7+NRD8Nzlgx6VBHfOZjVUko8QhJXCb+d0rYcHnqBvRZ+Oe9y
HrxaQnsHvkFnulJC/InyRxb8xbvMJHhYgzAVHuRwJsNnAqiZcI5SZiwm7pK3
RMC79+fnwv+wm5hw/eyVN+AGe44IvsqbaREQP1Ad4glnHHsuh3dvT+DBp7bN
TcwQP64JPwv3FX8yVUS84KOo3+A7vTw64O2Wjm/gfZ49RnhJgaQffl4gXgi/
Tr2mgzMSDz6Ac++UnuQTH4intsCVWxLtcCH7rj+8RHW/Dq43752Dr7+W21pI
PDh2UgrP+aHUV4L/59Fj4VeP7y6ErytxC4H/GiPq3k383yTWp/DH7cF0+OzI
o1Q4nXIsBb4sxpEB33/OYPyCeKDPuii4W2TG5/CtXWYm3P53WgA8ZnVaGdyq
CLUUEDc41Ivn83c4D8Bvq8Zy4TTa1/9ME+csCWuEV9T1TeYT19W3/glnzyy6
CM+7Oi6DBw5GmuAKq7wHrvGSLYCHZgTr4U3pZ4fhutgPT+Sh/8Pin+ChzuzH
8M1aThm8YYTWDG87Wj8+3zNalgV/ZpxTwuPXDE3Cpe3KtXBmz83T8Ou3lv4H
p0b97AfXaGtPwNOLGC74//C91E8=
     "]]}, 
   {Hue[0.3062146049869625, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwd01tMEwYUBmCsUHGEOrxMo00FlYuWIpWbtToCpQwb1rERB4x1myCkiJR6
oSASQNGhDidgIragrAoUZWNSiqMINIpMNtGApuANaZTB2HARHTQoF8/fh/Py
Pf35zzluCelfJDHs7Oz8aebTMG9sPy6YGTb5BdzKKhl6YKox/BjVKuk1iRZF
noOrWyyZcNPwK+t18nyZtBY+GzyjgvetiK6Exyvs78AdmB9mwCcXbxxsIR/S
pv0Lzzkk2g9X1f7Ohccu8XfaQl4zlbcX/sz7xSEjOXeqjgdn+Z1Nhwd9sryt
mbx+Xv+n8KFVd9Pg49NMJ3hxbqMSbjUNpMLLI1iS38hlgpelcNMeawrcu0BT
dI28/6PHevhEF18O58Q9f9JErpdnmeFyizgZzugMYcO3DPwxAZfosnfBxd1f
pxiQ53TWMiG5RdWcAFfenDY2kh+59jAIrp/X8x28SGp4pye3txuLgb8ROn4L
X6jylMCH265mw/fxV8ps/fjpTzSQNxrvV8CrNwbEw/8cvNF9lZz3UNcKDx9Q
xsHzPU+x4Y6pPoPwdeHfx8A9HJSyX8lLXeVz8L3ftO6A83JZdfXkOZLoNVvJ
3/G7o+Hup26N/kIu1ZeHwQWsvz6Hz/9hjgvv2Vq2Cz6s5kTBResms38mNwjD
CuE9Fr4UfiDa/nodeZisSgf36k+KhDM59xbA21t33ob7912UwPP62bFXyDXF
PaPw3GJjBPxvjwL1ZfK1ha8XbiMPfPsqHK53qR6pJXd+3ekN917NEMMVpc88
4BbNpBRujmSL4IsY51N05AnJjxXwl+tjQuCLnZcba8jFNekl8NCbqcG2nPW1
U9XkZsfmBjjzA+02ePw/E+HwqMuyXnjOV4NC+NllXWVV5BvaDW/g/GSrAN7R
1/DoEvqZaF/yMfkON9/N8Ci/GC/4BW12ILypLDQQfs99qfwieYBy9Ev40bYM
f3h9Y5FBS96c06SCO441bLL17HvSHq6e2aSGd5lv+8K5okrxT8ijTTTCrYpZ
H9u+xtPPVJKzjeKn8MQOFg8eGRB7/wK5lXVsFn7E1YsLF8o7l8LzCzM5weQu
vIT1tnsO/C/xPPnuA6tC4AP/Z3jC72p8qirIGUf37YSv2HPF3fYXmg3j5eQF
vR6H4Q5jI2vhb4/XhcCTzhRdgvM959zg+53DCjTkk5nVHfA7LkGucCnvXK+a
/LOW02Z41eHNq+EZcWkKuG764Ag8b1zAgVccC3WCvweImeIK
     "]]}, 
   {Hue[0.5422825824867488, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwNlHk81Pkfx1E6t5oQRblCJrJCqvHb/YRKiTZnWzQJKeXIEbEkO0vkKHfy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     "]]}, 
   {Hue[0.778350559986535, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN1Xs8lHkXAHC5zdgUo1zylopc1utWKlT8UvtOKbfco7LIhHSzIZcu2C28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     "]]}, 
   {Hue[0.014418537486335481`, 0.6, 0.6], Line3DBox[CompressedData["
1:eJwN1Gk81IsaB/ChItF2kzUZSxNClKVpe3CdLN107NlujmxFligONdYiOW50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     "]]}},
  Axes->True,
  PlotRange->{{-0.7871321855660399, 0.6714024671254014}, {-0.8132064892692981,
    0.7030462623821425}, {-0.7419499065588078, 0.7832749900781957}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.5381909356614923`*^9, 3.542502595322192*^9, 
  3.5432869212759857`*^9},
 FontSize->14]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Other manifolds",
 FontFamily->"Arial",
 FontSize->22]], "Subsection",
 CellChangeTimes->{{3.535764748636469*^9, 3.5357647595160913`*^9}, 
   3.5432869212759857`*^9},
 Background->GrayLevel[0.85]],

Cell[TextData[{
 "If you want to use the code for checking other manifolds, you have to type \
the explicit form. If the fundamental group is generated by two elements, use \
letters \"a\" and \"b\", resp. \"A\" and \"B\" for inverse elements. You have \
to type the matrix form of these two elements, then the conjugacy matrix of \
the Dirichlet domain and also its list of ",
 StyleBox["words for",
  FontSize->18],
 " face paring. Finally, use the command SetupManifold to upload these data. \
\n",
 StyleBox["Note: If you use ",
  FontSize->14],
 StyleBox["Mathematica",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[" 8 you will see the line with information that \
\[OpenCurlyDoubleQuote]\[OpenCurlyDoubleQuote]Solve was unable to solve the \
system with inexact coefficients.....\[CloseCurlyDoubleQuote] This is ok, the \
Conjugacy matrix is not exactly SO(3,1) matrix because of numerical errors, \
therefore ",
  FontSize->14],
 StyleBox["Mathematica",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[" has to solve the system of equations inexactly, ie. with some \
error.",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.5217648364428425`*^9, 3.521764940196868*^9}, {
   3.521765200742487*^9, 3.5217652010145025`*^9}, {3.5217669589191313`*^9, 
   3.521766960518218*^9}, {3.5217685544846797`*^9, 3.5217686497810345`*^9}, {
   3.521768790357955*^9, 3.521768929299902*^9}, {3.5217689983208466`*^9, 
   3.521769187740857*^9}, {3.522238133740059*^9, 3.5222381394223833`*^9}, {
   3.5248864793686514`*^9, 3.5248864798522525`*^9}, {3.524886510007105*^9, 
   3.52488652966314*^9}, {3.524886567118806*^9, 3.524886733149897*^9}, {
   3.524886856780114*^9, 3.524886863394526*^9}, {3.5357644267770596`*^9, 
   3.5357644569657865`*^9}, {3.535764613412735*^9, 3.535764615221838*^9}, {
   3.536889786357636*^9, 3.5368898083718953`*^9}, {3.5369798333305473`*^9, 
   3.5369799604738197`*^9}, {3.538283669565419*^9, 3.538283683697579*^9}, {
   3.5382837168300533`*^9, 3.5382837607640553`*^9}, {3.538283832093851*^9, 
   3.538283924458705*^9}, {3.538284523586412*^9, 3.5382845422238417`*^9}, 
   3.5387106494524384`*^9, {3.5387107610881357`*^9, 3.538710789083846*^9}, {
   3.538710834906043*^9, 3.538710874119372*^9}, {3.538710990799477*^9, 
   3.538711001032716*^9}, {3.538711061713943*^9, 3.538711246563311*^9}, 
   3.5432869212759857`*^9},
 FontFamily->"Times New Roman",
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"m003", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "1"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"aMatrix", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
          "-", "0.425317937952456891814689542834726343064203107670913017915577\
0428041"}], "-", 
          RowBox[{
          "1.27019069293653655054816951798798039947757614276499134997991526518\
0", "*", "I"}]}], ",", 
         RowBox[{
          RowBox[{
          "-", "0.893989020715640423114589396433550768297138399995165449259207\
5052088"}], "+", 
          RowBox[{
          "0.47247912412050095790016934481118082676555167021429794691444911623\
41", "*", "I"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
          "-", "1.662358978622373012980454427239048670367202028450866682267007\
525151"}], "-", 
          RowBox[{
          "0.56227951206230124389918214490937306149784300289578393983839045672\
34", "*", "I"}]}], ",", 
         RowBox[{
          RowBox[{
          "-", "0.452120895170889488210064905344538002883100201215483554079064\
9425180"}], "+", 
          RowBox[{
          "2.01505245955628078714133994659237276671773922767181592418176285733\
5", "*", "I"}]}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bMatrix", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
          "-", "0.877438833123346380024754448179264345947303308886396571994641\
9853228"}], "+", 
          RowBox[{
          "0.74486176661974423659317042860439236724016308490682457420184759215\
45", "*", "I"}]}], ",", 
         RowBox[{
         "1.556347999338013436095043823672599438664340428446032131526215030360\
", "+", 
          RowBox[{
          "0.08980038794180028599901280009819223473229133268148599292394134049\
065", "*", "I"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
          "-", "0.640397792453430258858989563774942018644304388106442907643211\
5029749"}], "+", 
          RowBox[{
          "0.03695058574550892994418305552578502926042994503761716406032278369\
823", "*", "I"}]}], ",", 
         RowBox[{
          RowBox[{
          "-", "0.000000000000000000000000000000000000000000000000000000000000\
0000000370920615"}], "+", 
          RowBox[{
          "0.00000000000000000000000000000000000000000000000000000000000000000\
000000000000", "*", "I"}]}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Conjugacy", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1.00959", ",", 
         RowBox[{"-", "0.01267"}], ",", 
         RowBox[{"-", "0.13730"}], ",", 
         RowBox[{"-", "0.01629"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.01294"}], ",", "1.00008", ",", "0.00284", ",", 
         RowBox[{"-", "0.00003"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.13724"}], ",", 
         RowBox[{"-", "0.00109"}], ",", "1.00937", ",", 
         RowBox[{"-", "0.00151"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.01665"}], ",", "0.00024", ",", "0.00376", ",", 
         "1.00013"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Faces", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"b", ",", "b", ",", "A"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "B", ",", "B"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "B", ",", "A", ",", "B", ",", "a", ",", "B", ",", "B"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "b", ",", "b", ",", "A", ",", "b", ",", "a", ",", "b", ",", "A"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "a", ",", "B", ",", "B"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "b", ",", "A", ",", "B"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "a", ",", "a", ",", "B", ",", "B"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "b", ",", "A", ",", "A", ",", "B"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "b", ",", "b", ",", "A", ",", "B", ",", "a", ",", "B", ",", "B"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "b", ",", "b", ",", "A", ",", "b", ",", "a", ",", "B", ",", "B"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "b", ",", "a", ",", "B", ",", "B"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "b", ",", "A", ",", "B", ",", "B"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "b", ",", "A", ",", "b", ",", "b", ",", "A"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "B", ",", "B", ",", "a", ",", "B", ",", "B"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "b", ",", "A", ",", "b", ",", "A"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "B", ",", "a", ",", "B", ",", "B"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "B", ",", "B", ",", "B"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "b", ",", "b", ",", "A"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetupManifold", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"aMatrix", ",", "bMatrix"}], "}"}], ",", "Faces", ",", 
      "Conjugacy"}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.521765134785782*^9, 3.5217651379159565`*^9}, {
   3.521768938098405*^9, 3.521768971296301*^9}, {3.521769224690501*^9, 
   3.5217692647932177`*^9}, 3.521771646677085*^9, {3.522238130021846*^9, 
   3.522238130421869*^9}, {3.5248867430403147`*^9, 3.524886793288003*^9}, 
   3.5248868442220926`*^9, {3.5249254972165823`*^9, 3.5249255076505203`*^9}, {
   3.5249421691390796`*^9, 3.5249421694740987`*^9}, {3.53576422153032*^9, 
   3.5357642275116625`*^9}, {3.5368891950338144`*^9, 3.536889270209114*^9}, {
   3.5368893733800154`*^9, 3.5368896967505107`*^9}, {3.5368897535277586`*^9, 
   3.536889754187796*^9}, {3.53688981474926*^9, 3.5368898295681076`*^9}, {
   3.536890010376449*^9, 3.5368900294745417`*^9}, {3.5368905238008156`*^9, 
   3.5368905269469957`*^9}, {3.5368905576327505`*^9, 3.536890599787162*^9}, {
   3.536890685688075*^9, 3.5368907086553884`*^9}, {3.536935716498209*^9, 
   3.5369357304760084`*^9}, {3.536979924425758*^9, 3.5369799341703153`*^9}, {
   3.538284693532131*^9, 3.538284701264472*^9}, 3.5382847948321123`*^9, 
   3.538284847419238*^9, {3.538284880095862*^9, 3.538284882143408*^9}, {
   3.542838312301029*^9, 3.542838330255423*^9}, {3.542838366006353*^9, 
   3.5428383695085573`*^9}, 3.5432869212759857`*^9},
 FontSize->14],

Cell["Now use the command GeodesicSearch as before.", "Text",
 CellChangeTimes->{{3.5217648364428425`*^9, 3.521764940196868*^9}, {
   3.521765200742487*^9, 3.5217652010145025`*^9}, {3.5217669589191313`*^9, 
   3.521766960518218*^9}, {3.5217685544846797`*^9, 3.5217686497810345`*^9}, {
   3.521768790357955*^9, 3.521768929299902*^9}, {3.5217689983208466`*^9, 
   3.521769187740857*^9}, {3.522238133740059*^9, 3.5222381394223833`*^9}, {
   3.5248864793686514`*^9, 3.5248864798522525`*^9}, {3.524886510007105*^9, 
   3.52488652966314*^9}, {3.524886567118806*^9, 3.524886733149897*^9}, {
   3.524886856780114*^9, 3.524886863394526*^9}, {3.5357644267770596`*^9, 
   3.5357644569657865`*^9}, {3.535764613412735*^9, 3.535764615221838*^9}, {
   3.536889786357636*^9, 3.5368898083718953`*^9}, {3.5369798333305473`*^9, 
   3.5369799824010735`*^9}, 3.5432869212759857`*^9},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"geodList", "=", 
   RowBox[{"GeodesicSearch", "[", 
    RowBox[{"3", ",", "0", ",", "30"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"PresentData", "[", "geodList", "]"}]}], "Input",
 CellChangeTimes->{{3.5448526554865665`*^9, 3.544852656439621*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  TemplateBox[{"\"Geodesic List\""},
   "Row",
   DisplayFunction->(#& ),
   InterpretationFunction->(RowBox[{"Row", "[", 
      RowBox[{"{", #, "}"}], "]"}]& )],
  StripOnInput->False,
  FontSize->24,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.544852734904109*^9}],

Cell[BoxData[
 StyleBox[
  TemplateBox[{
   "\"We finished construction of the geodesic list in \"",
    TemplateBox[{"1", "\" minutes\""}, "Row", 
     DisplayFunction -> (RowBox[{#, "\[InvisibleSpace]", #2}]& ), 
     InterpretationFunction -> (RowBox[{"Row", "[", 
        RowBox[{"{", 
          RowBox[{#, ",", #2}], "}"}], "]"}]& )],"\". There are \"","33",
    "\" geodesics.\""},
   "Row",
   DisplayFunction->(
    RowBox[{#, "\[InvisibleSpace]", #2, "\[InvisibleSpace]", #3, 
      "\[InvisibleSpace]", #4, "\[InvisibleSpace]", #5}]& ),
   InterpretationFunction->(RowBox[{"Row", "[", 
      RowBox[{"{", 
        RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], "]"}]& )],
  StripOnInput->False,
  FontSize->14,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.5448527349101095`*^9}],

Cell[BoxData[
 StyleBox[
  TemplateBox[{
   "\"We set precision to \"","30","\". Actual precision of big list: \"",
    "57.83907060656032`","\" and conjugacy list: \"","61.208135718903186`",
    "\".\""},
   "Row",
   DisplayFunction->(
    RowBox[{#, "\[InvisibleSpace]", #2, "\[InvisibleSpace]", #3, 
      "\[InvisibleSpace]", #4, "\[InvisibleSpace]", #5, 
      "\[InvisibleSpace]", #6, "\[InvisibleSpace]", #7}]& ),
   InterpretationFunction->(RowBox[{"Row", "[", 
      RowBox[{"{", 
        RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7}], 
        "}"}], "]"}]& )],
  StripOnInput->False,
  FontSize->14,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.5448527349151096`*^9}]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"#\"\>", "\<\"Geodesics Length\"\>", "\<\"Injectivity radius\"\>", "\
\<\"Name of Geodesic\"\>"},
    {"1", 
     RowBox[{"0.58460369`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.49537046`", " ", "\[ImaginaryI]"}]}], "0.57947005`", 
     RowBox[{"{", "1", "}"}]},
    {"2", 
     RowBox[{"0.58460369`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.49537046`", " ", "\[ImaginaryI]"}]}], "0.57947005`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}]},
    {"3", 
     RowBox[{"0.58460369`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.49537046`", " ", "\[ImaginaryI]"}]}], "0.57947005`", 
     RowBox[{"{", "5", "}"}]},
    {"4", 
     RowBox[{"0.79413466`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.30485682`", " ", "\[ImaginaryI]"}]}], "0.41310646`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "13", ",", "5"}], "}"}]},
    {"5", 
     RowBox[{"0.79413466`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.30485682`", " ", "\[ImaginaryI]"}]}], "0.41310646`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "14", ",", "15", ",", "1"}], "}"}]},
    {"6", 
     RowBox[{"0.79413466`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.30485682`", " ", "\[ImaginaryI]"}]}], "0.41310646`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "3", ",", "1"}], "}"}]},
    {"7", 
     RowBox[{"1.28985116`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.48392462`", " ", "\[ImaginaryI]"}]}], "0.2521441`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "5"}], "}"}]},
    {"8", 
     RowBox[{"1.28985116`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.48392462`", " ", "\[ImaginaryI]"}]}], "0.2521441`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "13"}], "}"}]},
    {"9", 
     RowBox[{"1.28985116`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.48392462`", " ", "\[ImaginaryI]"}]}], "0.2521441`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "14", ",", "14"}], "}"}]},
    {"10", 
     RowBox[{"2.17915014`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.88089028`", " ", "\[ImaginaryI]"}]}], "0.19853367`", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "5", ",", "3", ",", "2", ",", "9"}], 
      "}"}]},
    {"11", 
     RowBox[{"2.17915014`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.88089028`", " ", "\[ImaginaryI]"}]}], "0.19853367`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "5", ",", "8"}], "}"}]},
    {"12", 
     RowBox[{"2.17915014`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.88089028`", " ", "\[ImaginaryI]"}]}], "0.19853367`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "5", ",", "9", ",", "8", ",", "8"}], "}"}]},
    {"13", 
     RowBox[{"2.18425997`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.77587161`", " ", "\[ImaginaryI]"}]}], "0.13929209`", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "5", ",", "8", ",", "3", ",", "17"}], 
      "}"}]},
    {"14", 
     RowBox[{"2.18425997`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.77587161`", " ", "\[ImaginaryI]"}]}], "0.13929209`", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "5", ",", "8", ",", "14", ",", "4"}], 
      "}"}]},
    {"15", 
     RowBox[{"2.18425997`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.77587161`", " ", "\[ImaginaryI]"}]}], "0.13929209`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "13"}], "}"}]},
    {"16", 
     RowBox[{"2.18936812`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.79690954`", " ", "\[ImaginaryI]"}]}], "0.14686777`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "13", ",", "2", ",", "10", ",", "15"}], 
      "}"}]},
    {"17", 
     RowBox[{"2.34981799`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.12475291`", " ", "\[ImaginaryI]"}]}], "0.25012453`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "5", ",", "1", ",", "8"}], "}"}]},
    {"18", 
     RowBox[{"2.34981799`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.12475291`", " ", "\[ImaginaryI]"}]}], "0.25012453`", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "5", ",", "8", ",", "14", ",", "4", ",", 
       "14", ",", "11", ",", "18"}], "}"}]},
    {"19", 
     RowBox[{"2.34981799`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.12475291`", " ", "\[ImaginaryI]"}]}], "0.25012453`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "5", ",", "17"}], "}"}]},
    {"20", 
     RowBox[{"2.37907535`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.77357872`", " ", "\[ImaginaryI]"}]}], "0.14615092`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "13"}], "}"}]},
    {"21", 
     RowBox[{"2.37907535`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.77357872`", " ", "\[ImaginaryI]"}]}], "0.14615092`", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "5", ",", "3", ",", "2", ",", "15"}], 
      "}"}]},
    {"22", 
     RowBox[{"2.37907535`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.77357872`", " ", "\[ImaginaryI]"}]}], "0.14615092`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "5", ",", "8", ",", "3", ",", "10"}], "}"}]},
    {"23", 
     RowBox[{"2.53079617`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.06003898`", " ", "\[ImaginaryI]"}]}], "0.04618169`", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "5", ",", "3", ",", "2", ",", "10", ",", 
       "5"}], "}"}]},
    {"24", 
     RowBox[{"2.60763693`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.78962363`", " ", "\[ImaginaryI]"}]}], "0.10297835`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "13", ",", "5"}], "}"}]},
    {"25", 
     RowBox[{"2.60763693`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.78962363`", " ", "\[ImaginaryI]"}]}], "0.10297835`", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "5", ",", "8", ",", "3", ",", "17", ",", 
       "15", ",", "15", ",", "1"}], "}"}]},
    {"26", 
     RowBox[{"2.60763693`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.78962363`", " ", "\[ImaginaryI]"}]}], "0.10297835`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "5", ",", "3", ",", "3", ",", "18"}], "}"}]},
    {"27", 
     RowBox[{"2.66915244`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.1144064`", " ", "\[ImaginaryI]"}]}], "0.0576943`", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "5", ",", "1", ",", "8", ",", "14"}], 
      "}"}]},
    {"28", 
     RowBox[{"2.66915244`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.1144064`", " ", "\[ImaginaryI]"}]}], "0.0576943`", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "5", ",", "8", ",", "3", ",", "1", ",", 
       "1"}], "}"}]},
    {"29", 
     RowBox[{"2.66915244`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.1144064`", " ", "\[ImaginaryI]"}]}], "0.0576943`", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "5", ",", "8", ",", "14", ",", "4", ",", 
       "14", ",", "11"}], "}"}]},
    {"30", 
     RowBox[{"2.85762867`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.2081385`", " ", "\[ImaginaryI]"}]}], "0.24486674`", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "5", ",", "1", ",", "4", ",", "8"}], 
      "}"}]},
    {"31", 
     RowBox[{"2.87089192`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.84988005`", " ", "\[ImaginaryI]"}]}], "0.13122504`", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "5", ",", "1", ",", "18"}], "}"}]},
    {"32", 
     RowBox[{"2.87089192`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.84988005`", " ", "\[ImaginaryI]"}]}], "0.13122504`", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "5", ",", "8", ",", "3", ",", "1", ",", 
       "1", ",", "1"}], "}"}]},
    {"33", 
     RowBox[{"2.87089192`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.84988005`", " ", "\[ImaginaryI]"}]}], "0.13122504`", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "5", ",", "8", ",", "3", ",", "1", ",", 
       "18", ",", "13", ",", "2"}], "}"}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.54485273492711*^9}]
}, Open  ]],

Cell["\<\
In case the fundamental group is generated by more than two elements, use the \
symbols \"a[1], a[2], a[3], a[4], etc.\" for the generators and \"A[1], A[2], \
A[3], etc.\" for inverse elements. Then you can upload the data in a similar \
way as before. And then you again run GeodesicSearch.\
\>", "Text",
 CellChangeTimes->{{3.5217648364428425`*^9, 3.521764940196868*^9}, {
   3.521765200742487*^9, 3.5217652010145025`*^9}, {3.5217669589191313`*^9, 
   3.521766960518218*^9}, {3.5217685544846797`*^9, 3.5217686497810345`*^9}, {
   3.521768790357955*^9, 3.521768929299902*^9}, {3.5217689983208466`*^9, 
   3.521769187740857*^9}, {3.522238133740059*^9, 3.5222381394223833`*^9}, {
   3.5248864793686514`*^9, 3.5248864798522525`*^9}, {3.524886510007105*^9, 
   3.52488652966314*^9}, {3.524886567118806*^9, 3.524886733149897*^9}, {
   3.524886856780114*^9, 3.524886863394526*^9}, {3.5357644267770596`*^9, 
   3.5357644569657865`*^9}, {3.535764613412735*^9, 3.535764615221838*^9}, {
   3.536889786357636*^9, 3.5368898083718953`*^9}, {3.5369798333305473`*^9, 
   3.5369800727312403`*^9}, {3.5369801243621936`*^9, 
   3.5369801369629145`*^9}, {3.5382839565508337`*^9, 3.538283972880918*^9}, 
   3.5432869212829866`*^9},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a1Matrix", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.74707506944200496369103137173"}], "+", 
        RowBox[{"0.02180420230418764183065449824", " ", "\[ImaginaryI]"}]}], 
       ",", 
       RowBox[{
        RowBox[{"-", "0.65721714288097970568108818767"}], "-", 
        RowBox[{"1.2010714999635209198399626862", " ", "\[ImaginaryI]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.32946752755458670310160368411"}], "-", 
        RowBox[{"0.32888557086334551949604806942", " ", "\[ImaginaryI]"}]}], 
       ",", 
       RowBox[{
        RowBox[{"-", "1.07482468476842425990792212476"}], "-", 
        RowBox[{"0.85038172679596950983652152306", " ", "\[ImaginaryI]"}]}]}],
       "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a2Matrix", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.41760754188752375259344878922"}], "+", 
        RowBox[{"0.35068977316746088304308393013", " ", "\[ImaginaryI]"}]}], 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "1.40429221232275495506681625701"}], "-", 
        RowBox[{"1.17926729765953162241625207487", " ", "\[ImaginaryI]"}]}]}],
       "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a3Matrix", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.506944200496369103137173"}], "+", 
        RowBox[{"0.0420230418764183065449824", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.21714288097970568108818767"}], "-", 
        RowBox[{"1.0714999635209198399626862", " ", "\[ImaginaryI]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.46752755458670310160368411"}], "-", 
        RowBox[{"0.88557086334551949604806942", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.82468476842425990792212476"}], "-", 
        RowBox[{"0.38172679596950983652152306", " ", "\[ImaginaryI]"}]}]}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Conjugacy", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.12081", ",", 
       RowBox[{"-", "0.45057"}], ",", "0.07887", ",", 
       RowBox[{"-", "0.21675"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.43144"}], ",", "1.08789", ",", "0.04992", ",", 
       RowBox[{"-", "0.01229"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11731", ",", 
       RowBox[{"-", "0.09303"}], ",", "1.00136", ",", 
       RowBox[{"-", "0.04886"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.23729"}], ",", "0.10419", ",", "0.03174", ",", 
       "1.02198"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Faces", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"A", "[", "2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"A", "[", "3", "]"}], ",", 
       RowBox[{"A", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A", "[", "2", "]"}], ",", 
       RowBox[{"A", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.521765134785782*^9, 3.5217651379159565`*^9}, {
   3.521768938098405*^9, 3.521768971296301*^9}, {3.521769224690501*^9, 
   3.5217692647932177`*^9}, 3.521771646677085*^9, {3.522238130021846*^9, 
   3.522238130421869*^9}, {3.5248867430403147`*^9, 3.524886793288003*^9}, 
   3.5248868442220926`*^9, {3.5249254972165823`*^9, 3.5249255076505203`*^9}, {
   3.5249421691390796`*^9, 3.5249421694740987`*^9}, {3.53576422153032*^9, 
   3.5357642275116625`*^9}, {3.5368891950338144`*^9, 3.536889270209114*^9}, {
   3.5368893733800154`*^9, 3.5368896967505107`*^9}, {3.5368897535277586`*^9, 
   3.536889754187796*^9}, {3.53688981474926*^9, 3.5368898295681076`*^9}, {
   3.536890010376449*^9, 3.5368900294745417`*^9}, {3.5368905238008156`*^9, 
   3.5368905269469957`*^9}, {3.5368905576327505`*^9, 3.536890599787162*^9}, {
   3.536890685688075*^9, 3.5368907086553884`*^9}, {3.536935716498209*^9, 
   3.5369357304760084`*^9}, {3.536979492879075*^9, 3.536979518605546*^9}, {
   3.5369796973117676`*^9, 3.5369797814535804`*^9}, 3.5432869212829866`*^9},
 FontSize->14]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Ortholines",
 FontSize->28,
 Background->GrayLevel[0.85]]], "Section",
 CellChangeTimes->{{3.521859576950418*^9, 3.5218595867033453`*^9}, {
  3.5218609001376*^9, 3.5218609022095118`*^9}, {3.535572010368206*^9, 
  3.5355720123903217`*^9}, {3.535572129448017*^9, 3.535572152430331*^9}},
 FontFamily->"Arial",
 FontSize->14,
 Background->GrayLevel[0.85]],

Cell[TextData[{
 "Use Ortholines to generate a list of ortholines for given pair of \
geodesics. The parameters are # of two geodesics from the list found above,",
 StyleBox[" maximal ortholength",
  FontSlant->"Italic"],
 " and the ",
 StyleBox["level of precision. ",
  FontSlant->"Italic"],
 "It finds all ortholines between geodesics #1 and #2, and also between #1 \
and #1, resp. #2 and #2."
}], "Text",
 CellChangeTimes->{{3.5217648364428425`*^9, 3.521764940196868*^9}, {
  3.521765200742487*^9, 3.5217652010145025`*^9}, {3.5217653173060007`*^9, 
  3.5217653497942767`*^9}, {3.5217653948815756`*^9, 3.521765396143605*^9}, {
  3.535572171831441*^9, 3.5355721726304865`*^9}, {3.535572375607096*^9, 
  3.535572461605015*^9}, {3.5356462006480994`*^9, 3.5356462039902906`*^9}, {
  3.535765013260605*^9, 3.5357650867228065`*^9}, {3.5425029968061557`*^9, 
  3.542503006585715*^9}, {3.5428126021981597`*^9, 3.5428126049163113`*^9}, {
  3.5431976731187153`*^9, 3.543197673457734*^9}, {3.5432879446191015`*^9, 
  3.5432879966598997`*^9}, {3.545550968377997*^9, 3.5455509690780373`*^9}},
 FontFamily->"Times New Roman",
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ortholines", "[", 
  RowBox[{"1", ",", "1", ",", "2", ",", "40"}], "]"}]], "Input",
 CellChangeTimes->{{3.528516069819028*^9, 3.528516072702139*^9}, {
   3.5285847073229065`*^9, 3.528584723027935*^9}, {3.5285858925197406`*^9, 
   3.5285859128117633`*^9}, {3.528585954260177*^9, 3.5285859544431877`*^9}, {
   3.5285889971153736`*^9, 3.5285889972753825`*^9}, {3.528589210691126*^9, 
   3.528589210770131*^9}, {3.531356439775367*^9, 3.5313564480708413`*^9}, {
   3.535646196303851*^9, 3.535646196918886*^9}, {3.5357254270319214`*^9, 
   3.535725427127902*^9}, 3.536895472135844*^9, {3.5425025304194794`*^9, 
   3.542502530619491*^9}, {3.542502986729579*^9, 3.5425030161042595`*^9}, {
   3.542505027606311*^9, 3.542505028385355*^9}, {3.542507017541128*^9, 
   3.5425070180931597`*^9}, {3.542508953818877*^9, 3.5425089550529475`*^9}, {
   3.5428131926339664`*^9, 3.542813198696288*^9}, {3.5428250980541763`*^9, 
   3.5428250983081903`*^9}, {3.5428371236217203`*^9, 
   3.5428371255093184`*^9}, {3.5428388220049562`*^9, 
   3.5428388245868063`*^9}, {3.542839033655018*^9, 3.542839036084846*^9}, {
   3.5428550075514603`*^9, 3.542855008494707*^9}, {3.542861245326908*^9, 
   3.542861246644733*^9}, {3.542924327318396*^9, 3.542924342066394*^9}, {
   3.542924546846747*^9, 3.5429245480366707`*^9}, {3.542924932867608*^9, 
   3.5429249568490763`*^9}, {3.5429255168047333`*^9, 3.54292553441894*^9}, {
   3.542925617834876*^9, 3.5429256187332497`*^9}, {3.542925965201132*^9, 
   3.542925965341831*^9}, {3.54292606399618*^9, 3.542926065555786*^9}, {
   3.542926100494938*^9, 3.542926100692747*^9}, {3.542926224582615*^9, 
   3.542926224676547*^9}, {3.542926554991631*^9, 3.54292655516665*^9}, {
   3.542926614763098*^9, 3.542926617185128*^9}, {3.54292670213799*^9, 
   3.5429267028896227`*^9}, {3.5429267729448547`*^9, 3.542926773088344*^9}, {
   3.542926943566285*^9, 3.54292694471664*^9}, {3.5429272833569813`*^9, 
   3.542927284402151*^9}, {3.5429277093539133`*^9, 3.5429277094968147`*^9}, {
   3.54292782143655*^9, 3.5429278216256237`*^9}, {3.542928325721181*^9, 
   3.542928326616197*^9}, {3.542928468788722*^9, 3.5429284693177357`*^9}, {
   3.542928742345009*^9, 3.5429287457230663`*^9}, {3.542929517394305*^9, 
   3.542929519599948*^9}, {3.542929570645998*^9, 3.5429295782601433`*^9}, {
   3.542929654016675*^9, 3.542929654155827*^9}, {3.542930483433303*^9, 
   3.54293048369512*^9}, {3.542930721479889*^9, 3.542930723819887*^9}, {
   3.5429312035210342`*^9, 3.5429312044679413`*^9}, {3.542932202239097*^9, 
   3.542932202401232*^9}, {3.5429327135873003`*^9, 3.542932713730105*^9}, {
   3.542932867624723*^9, 3.5429328685043087`*^9}, {3.5429329974882727`*^9, 
   3.542932997584709*^9}, {3.542933399033723*^9, 3.54293340038503*^9}, {
   3.542934049937936*^9, 3.542934068695373*^9}, {3.542934331071134*^9, 
   3.542934331510172*^9}, {3.5429348003599167`*^9, 3.542934820317829*^9}, {
   3.5429353043673277`*^9, 3.542935308229002*^9}, {3.542935990568571*^9, 
   3.542936004670466*^9}, {3.5429361166879168`*^9, 3.542936120958946*^9}, {
   3.542937961973575*^9, 3.5429379645473757`*^9}, {3.542939104384295*^9, 
   3.542939106687326*^9}, {3.5429398749009867`*^9, 3.542939875364243*^9}, {
   3.542941680887388*^9, 3.542941681093233*^9}, {3.542941812693943*^9, 
   3.542941817060315*^9}, {3.543197664018194*^9, 3.543197665042253*^9}, {
   3.543197972131806*^9, 3.543198027216957*^9}, {3.5431983572658195`*^9, 
   3.543198357952859*^9}, {3.5431984780027127`*^9, 3.5431984781217194`*^9}, {
   3.543198571562061*^9, 3.543198621817927*^9}, {3.5431988477968345`*^9, 
   3.5431988628006926`*^9}, {3.54319889337744*^9, 3.5431988962006016`*^9}, {
   3.54319901261626*^9, 3.543199013232295*^9}, {3.5431991899162955`*^9, 
   3.5431991908123465`*^9}, {3.543199321444459*^9, 3.5431993297719126`*^9}, {
   3.543199473933861*^9, 3.5431994771330433`*^9}, {3.543199822146985*^9, 
   3.543199822409*^9}, {3.5432003324539886`*^9, 3.543200332957017*^9}, {
   3.54320058355176*^9, 3.54320058655892*^9}, 3.543200804292197*^9, {
   3.5432011306474667`*^9, 3.5432011344626656`*^9}, {3.5432011878946757`*^9, 
   3.543201204558576*^9}, {3.5432012363823156`*^9, 3.543201236694333*^9}, {
   3.543201322495095*^9, 3.5432013229591217`*^9}, {3.5432015919243193`*^9, 
   3.5432015954195194`*^9}, {3.5432016485825605`*^9, 3.543201649046587*^9}, {
   3.5432018293518505`*^9, 3.543201829582864*^9}, {3.5432027536444855`*^9, 
   3.5432027555325933`*^9}, {3.5432028154770055`*^9, 
   3.5432028157400208`*^9}, {3.543202949972678*^9, 3.543202950420704*^9}, {
   3.54320299877245*^9, 3.5432030021086407`*^9}, {3.5432031404604435`*^9, 
   3.5432031545322485`*^9}, {3.543203228348463*^9, 3.543203228868493*^9}, {
   3.5432033134443016`*^9, 3.5432033135823097`*^9}, {3.5432034475249386`*^9, 
   3.5432034503721013`*^9}, {3.54320358944501*^9, 3.5432035947323112`*^9}, {
   3.5432039005647583`*^9, 3.5432039025488715`*^9}, {3.5432040165003757`*^9, 
   3.5432040166443844`*^9}, {3.5432042300295153`*^9, 
   3.5432042322126403`*^9}, {3.5432043613090096`*^9, 
   3.5432043649482174`*^9}, {3.543204608821115*^9, 3.5432046129373503`*^9}, {
   3.5432047982038975`*^9, 3.5432048154368834`*^9}, {3.5432061219092336`*^9, 
   3.5432061258284483`*^9}, {3.543206614852215*^9, 3.5432066177973685`*^9}, {
   3.5432075543061676`*^9, 3.5432075758186054`*^9}, {3.543232874365775*^9, 
   3.5432328748778024`*^9}, {3.54327873543408*^9, 3.543278739777568*^9}, {
   3.5432843144118133`*^9, 3.543284314635826*^9}, {3.543284350388731*^9, 
   3.543284375688084*^9}, {3.543287925334051*^9, 3.543287925468059*^9}, {
   3.5432887062550364`*^9, 3.543288732908477*^9}, {3.54328884259636*^9, 
   3.5432888544589787`*^9}, {3.543375396133461*^9, 3.543375397611536*^9}, {
   3.5433759083978095`*^9, 3.543375908653824*^9}, {3.543376596830063*^9, 
   3.5433765970300746`*^9}, {3.5433770654629383`*^9, 3.5433770655819445`*^9}, 
   3.543377634430176*^9, {3.5433778821985164`*^9, 3.5433778825345354`*^9}, {
   3.543377975677598*^9, 3.5433779804298315`*^9}, {3.543378105782649*^9, 
   3.5433781076137524`*^9}, {3.543378265390414*^9, 3.5433782665024776`*^9}, {
   3.5434378682129774`*^9, 3.5434378709061313`*^9}, {3.5434391486967335`*^9, 
   3.5434391501448097`*^9}, {3.5434426315733957`*^9, 3.543442648596322*^9}, {
   3.5434427710125947`*^9, 3.5434427725566835`*^9}, {3.543443207421665*^9, 
   3.5434432080437007`*^9}, {3.543446209028841*^9, 3.5434462121640153`*^9}, {
   3.543446270709062*^9, 3.5434462716041117`*^9}, {3.5434463811863165`*^9, 
   3.5434463848095226`*^9}, {3.543449726596596*^9, 3.5434497266965957`*^9}, {
   3.543451658138505*^9, 3.5434516601056147`*^9}, {3.543451770098892*^9, 
   3.543451770257901*^9}, {3.543452219445798*^9, 3.543452220649867*^9}, {
   3.543453205634093*^9, 3.543453206151121*^9}, {3.543455818971117*^9, 
   3.5434558201151824`*^9}, {3.5434571388517437`*^9, 
   3.5434571395947857`*^9}, {3.5434616378204083`*^9, 
   3.5434616481159844`*^9}, {3.5434982588271713`*^9, 
   3.5434982725791473`*^9}, {3.543499272556444*^9, 3.5434992730774736`*^9}, {
   3.5435303791541643`*^9, 3.543530379509166*^9}, {3.5435309256418056`*^9, 
   3.5435309258418164`*^9}, {3.5448528498796854`*^9, 3.544852851838797*^9}},
 FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  TemplateBox[{
   "\"Ortholines for geodesics \"","1","\" and \"","1",
    "\" with maximal orthodistance \"","2","\".\""},
   "Row",
   DisplayFunction->(
    RowBox[{#, "\[InvisibleSpace]", #2, "\[InvisibleSpace]", #3, 
      "\[InvisibleSpace]", #4, "\[InvisibleSpace]", #5, 
      "\[InvisibleSpace]", #6, "\[InvisibleSpace]", #7}]& ),
   InterpretationFunction->(RowBox[{"Row", "[", 
      RowBox[{"{", 
        RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7}], 
        "}"}], "]"}]& )],
  StripOnInput->False,
  FontSize->18,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.54353384757981*^9, 3.543533940247365*^9, 
  3.5448528524458323`*^9, 3.54485322166695*^9}],

Cell[BoxData[
 StyleBox[
  TemplateBox[{"\"We checked following geodesics:\""},
   "Row",
   DisplayFunction->(#& ),
   InterpretationFunction->(RowBox[{"Row", "[", 
      RowBox[{"{", #, "}"}], "]"}]& )],
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.54353384757981*^9, 3.543533940247365*^9, 
  3.5448528524458323`*^9, 3.544853250697611*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"#\"\>", "\<\"Geodesics Length\"\>", "\<\"Injectivity radius\"\>"},
    {"1", 
     RowBox[{"0.58460369`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.49537046`", " ", "\[ImaginaryI]"}]}], "0.57947005`"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.54353384757981*^9, 3.543533940247365*^9, 
  3.5448528524458323`*^9, 3.5448532506996107`*^9}],

Cell[BoxData[
 StyleBox[
  TemplateBox[{"\"List of Ortholines\""},
   "Row",
   DisplayFunction->(#& ),
   InterpretationFunction->(RowBox[{"Row", "[", 
      RowBox[{"{", #, "}"}], "]"}]& )],
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.54353384757981*^9, 3.543533940247365*^9, 
  3.5448528524458323`*^9, 3.544853250723612*^9}],

Cell[BoxData[
 StyleBox[
  TemplateBox[{
   "\"We finished construction of the list of ortholines in \"",
    TemplateBox[{"29", "\" seconds\""}, "Row", 
     DisplayFunction -> (RowBox[{#, "\[InvisibleSpace]", #2}]& ), 
     InterpretationFunction -> (RowBox[{"Row", "[", 
        RowBox[{"{", 
          RowBox[{#, ",", #2}], "}"}], "]"}]& )],"\". There are \"","4",
    "\" ortholines.\""},
   "Row",
   DisplayFunction->(
    RowBox[{#, "\[InvisibleSpace]", #2, "\[InvisibleSpace]", #3, 
      "\[InvisibleSpace]", #4, "\[InvisibleSpace]", #5}]& ),
   InterpretationFunction->(RowBox[{"Row", "[", 
      RowBox[{"{", 
        RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], "]"}]& )],
  StripOnInput->False,
  FontSize->14,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.54353384757981*^9, 3.543533940247365*^9, 
  3.5448528524458323`*^9, 3.544853250725612*^9}],

Cell[BoxData[
 StyleBox[
  TemplateBox[{
   "\"The precision of ortholist is \"","58.695570895115075`",
    "\", matrices for ortholines \"","58.96299797466475`",
    "\", orthodistance \"","59.11994335515835`","\" and end points \"",
    "56.14502743773597`","\".\""},
   "Row",
   DisplayFunction->(
    RowBox[{#, "\[InvisibleSpace]", #2, "\[InvisibleSpace]", #3, 
      "\[InvisibleSpace]", #4, "\[InvisibleSpace]", #5, 
      "\[InvisibleSpace]", #6, "\[InvisibleSpace]", #7, 
      "\[InvisibleSpace]", #8, "\[InvisibleSpace]", #9}]& ),
   InterpretationFunction->(RowBox[{"Row", "[", 
      RowBox[{"{", 
        RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
          ",", #8, ",", #9}], "}"}], "]"}]& )],
  StripOnInput->False,
  FontSize->14,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.54353384757981*^9, 3.543533940247365*^9, 
  3.5448528524458323`*^9, 3.5448532507286124`*^9}]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"#\"\>", "\<\"Ortholines length\"\>", "\<\"G1\"\>", "\<\"Starting \
Point\"\>", "\<\"G2\"\>", "\<\"EndPoint\"\>"},
    {"1", 
     RowBox[{"1.15894`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.359873`", " ", "\[ImaginaryI]"}]}], "1", 
     RowBox[{
      RowBox[{"-", "0.183266`"}], "-", 
      RowBox[{"0.131963`", " ", "\[ImaginaryI]"}]}], "1", 
     RowBox[{"0.109036`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.115723`", " ", "\[ImaginaryI]"}]}]},
    {"2", 
     RowBox[{"1.220135`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.586295`", " ", "\[ImaginaryI]"}]}], "1", 
     RowBox[{
      RowBox[{"-", "0.183266`"}], "+", 
      RowBox[{"3.00963`", " ", "\[ImaginaryI]"}]}], "1", 
     RowBox[{"0.109036`", "\[InvisibleSpace]", "-", 
      RowBox[{"2.02587`", " ", "\[ImaginaryI]"}]}]},
    {"3", 
     RowBox[{"1.996499`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.057719`", " ", "\[ImaginaryI]"}]}], "1", 
     RowBox[{
      RowBox[{"-", "0.268276`"}], "+", 
      RowBox[{"1.300029`", " ", "\[ImaginaryI]"}]}], "1", 
     RowBox[{"0.194046`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.316269`", " ", "\[ImaginaryI]"}]}]},
    {"4", 
     RowBox[{"1.996499`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.057719`", " ", "\[ImaginaryI]"}]}], "1", 
     RowBox[{
      RowBox[{"-", "0.098256`"}], "-", 
      RowBox[{"1.563954`", " ", "\[ImaginaryI]"}]}], "1", 
     RowBox[{"0.024026`", "\[InvisibleSpace]", "+", 
      RowBox[{"2.547714`", " ", "\[ImaginaryI]"}]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.5435338802543592`*^9, 3.543533974106943*^9, 
  3.5448528819665203`*^9, 3.5448532507466135`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1904, 945},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
ShowSelection->True,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (February 18, 2009)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[
    StyleDefinitions -> 
     FrontEnd`FileName[{"Report"}, "StandardReport.nb", CharacterEncoding -> 
       "WindowsANSI"]]]}, Visible -> False, FrontEndVersion -> 
  "7.0 for Microsoft Windows (64-bit) (February 18, 2009)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 449, 8, 89, "Title"],
Cell[1019, 32, 1184, 19, 30, "Text"],
Cell[CellGroupData[{
Cell[2228, 55, 340, 8, 90, "Section"],
Cell[2571, 65, 568, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[3164, 79, 830, 15, 61, "Input"],
Cell[3997, 96, 1072, 19, 29, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5118, 121, 406, 9, 90, "Section"],
Cell[5527, 132, 1593, 43, 55, "Text"],
Cell[CellGroupData[{
Cell[7145, 179, 8240, 116, 81, "Input"],
Cell[CellGroupData[{
Cell[15410, 299, 670, 16, 35, "Print"],
Cell[16083, 317, 1173, 26, 24, "Print"],
Cell[17259, 345, 1071, 24, 24, "Print"]
}, Open  ]],
Cell[18345, 372, 2751, 66, 235, "Output"]
}, Open  ]],
Cell[21111, 441, 591, 16, 33, "Text"],
Cell[CellGroupData[{
Cell[21727, 461, 147, 3, 40, "Input"],
Cell[21877, 466, 147396, 2506, 403, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169310, 2977, 220, 5, 50, "Subsection"],
Cell[169533, 2984, 2390, 46, 94, "Text"],
Cell[171926, 3032, 6883, 175, 281, "Input"],
Cell[178812, 3209, 909, 13, 30, "Text"],
Cell[CellGroupData[{
Cell[179746, 3226, 294, 6, 61, "Input"],
Cell[CellGroupData[{
Cell[180065, 3236, 299, 10, 35, "Print"],
Cell[180367, 3248, 804, 20, 24, "Print"],
Cell[181174, 3270, 706, 18, 24, "Print"]
}, Open  ]],
Cell[181895, 3291, 8290, 199, 571, "Output"]
}, Open  ]],
Cell[190200, 3493, 1270, 20, 30, "Text"],
Cell[191473, 3515, 4770, 120, 161, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[196292, 3641, 375, 8, 90, "Section"],
Cell[196670, 3651, 1129, 21, 30, "Text"],
Cell[CellGroupData[{
Cell[197824, 3676, 7177, 99, 40, "Input"],
Cell[CellGroupData[{
Cell[205026, 3779, 717, 18, 29, "Print"],
Cell[205746, 3799, 387, 11, 26, "Print"],
Cell[206136, 3812, 545, 12, 43, "Print"],
Cell[206684, 3826, 374, 11, 26, "Print"],
Cell[207061, 3839, 878, 21, 24, "Print"],
Cell[207942, 3862, 917, 21, 24, "Print"]
}, Open  ]],
Cell[208874, 3886, 1828, 42, 107, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Source_ortho.m <==
(* ::Package:: *)

(******************************************************************************
 *                                                                            *
 *    Length spectrum in Mathematica        *
 *                                                                            *
 *    Maria Trnkova, David Gabai, April 2012                                              *
 *                                                                            *
 *                                                                            *
 ******************************************************************************)

Print[Style["Length and ortholength spectra by David Gabai and Maria Trnkova",Bold,FontSize->18]];


BeginPackage["Domain`"];
Begin["Global`"];


(*******************************************************************************) 
(* Step 1: Data input*)
(*******************************************************************************) 
SetupManifold[Matrices_,Faces_,Conjugacy_]:=Block[{a,b,A,B,Faces1,Faces2,q},digits[x_]:=Block[{},x1=Re[x];q=RealDigits[x1][[1]];While[Last[q]==0,q=Delete[q,Length@q]];Length@q];If[Length@Matrices==2,a=SetPrecision[Matrices[[1]],digits[Matrices[[1,1,1]]]];A=Inverse[a];b=SetPrecision[Matrices[[2]],digits[Matrices[[2,1,1]]]];B=Inverse[b],a[k_]:=SetPrecision[Matrices[[k]],digits[Matrices[[k,1,1]]]];A[k_]:=Inverse[a[k]]];Faces1=Dot@@#&/@Faces;Faces2={#,Key[#+Inverse[#],3]}&/@Faces1;Base=Sort[Faces2,#1[[2]]>#2[[2]]&][[All,1]];ConjMatrix=SetPrecision[ToSL2C[Conjugacy],digits[Conjugacy[[1,1]]]];];
(*SetupManifold can be used for manual input of data for a manifold. We give a list of "Matrices" {a,b}, resp. {a[1],a[2]...a[n]},
the list of "Faces" in terms of these symbols and finally the "Conjugacy" matrix.*)
SetupManifold[N2]:=Block[{},aMatrix=SetPrecision[{{0.2570658641216771609085680620527337189037570079988134945241307937809-0.5290855136357461251609905237902252106193650498389097431407711763202*I,-0.00000000000000000000000000000000000000000000000000000000000000000000000000897297912+0.000000000000000000000000000000000000000000000000000000000000000000000000004945534639715458552*I},{-0.0000000000000000000000000000000000000000000000000000000000000107964605+0.000000000000000000000000000000000000000000000000000000000000312529401*I,0.7429341358783228390914319379472662810962429920011865054758692062190+1.529085513635746125160990523790225210619365049838909743140771176320*I}},60];aMatrixInv=Inverse[aMatrix];bMatrix=SetPrecision[{{-0.3913565516241799106043746704208614703146241868326926535621934235291-0.9602210326299630178826825971055433404669946183358011983514825316216*I,-0.3515775842541429284870572675264048107816188051684938519136757826909-0.5688644810057831072783079266846818701523704315031085447892886446974*I},{-0.1342906875025027496958066083681277514108671788338791590380626297441-1.489306546265709143043673120895768551086359668174710941492253707940*I,-0.6086434483758200893956253295791385296853758131673073464378065764687-0.03977896737003698211731740289445665953300538166419880164851746837506*I}},60];bMatrixInv=Inverse[bMatrix];ConjMatrix=SetPrecision[{{-0.8887401161824252-0.023125277997666817 I,-0.19650249723043392+0.19594432183061178 I},{-0.18056364388673596-0.2305239197602757 I,-1.2154034367609403+0.020465417131110167 I}},6];BaseSymbol={{a},{A},{B},{b},{a,B},{b,A},{b,a},{A,B},{A,B,B},{b,b,a},{a,b,a},{A,B,A},{b,A,B,A},{a,b,a,B},{A,B,a,B},{b,A,b,a},{A,B,B,A},{a,b,b,a},{a,B,A,B,B,A,A,B,A},{a,b,a,a,b,b,a,b,A},{A,B,B,A,B,B,A,A,B,A},{a,b,a,a,b,b,a,b,b,a},{A,B,B,A,A,B,A},{a,b,a,a,b,b,a}};Base=SymbolToBase[#1,{{a,aMatrix},{A,aMatrixInv},{b,bMatrix},{B,bMatrixInv}}]&/@BaseSymbol];
SetupManifold[N3]:=Block[{},aMatrix=SetPrecision[{{-0.4176075418869173270007709963186664852613509074502050168945458383210+0.3506897731682524797730731559929343756403373345657269750398691594791*I,0.0000000000000000000000000000000000000000000000000000000000000000000000000309520281+0.00000000000000000000000000000000000000000000000000000000000000000000000000000*I},{0.000000000000000000000000000000000000000000000000000000000000168878672+0.0000000000000000000000000000000000000000000000000000000000000616832080*I,-1.404292212324886160678175784438326234914366156803880745279071359399-1.179267297656976882827409344556527525394099586312704258612966633945*I}},60];aMatrixInv=Inverse[aMatrix];bMatrix=SetPrecision[{{-0.7470750694419900808713783887812543720272471473691969996343611361738+0.02180420230548320085065265740442652433001768593432245419079449163330*I,-0.6572171428828960798067973956570718628871190094346837456447102232458-1.201071499962460083678062001960954049724117272247026712803761125590*I},{-0.3294675275550727538706073924625878867658962399189919827398152978438-0.3288855708627692789224204985885078513103196486314045208490746678399*I,-1.074824684769813406807568391975738348148469916884888762539256061552-0.8503817267942076039049888459680196740837799376812997377638919661152*I}},60];bMatrixInv=Inverse[bMatrix];ConjMatrix=SetPrecision[{{-1.2165316739183647- 0.06888290791240971 I,0.0073201335389022695 +0.4324610588338046 I},{-0.0005187442439444911- 0.5702232785129221 I,-1.0212370313109855+ 0.06144042544713755 I}},6];BaseSymbol={{B},{b},{a},{A},{b,A},{a,B},{A,b},{B,a},{b,A,B},{b,a,B},{a,b,A},{a,B,A},{b,A,A,b},{B,a,a,B},{b,A,B,A},{a,b,a,B},{B,a,a,B,A},{a,b,A,A,b},{B,a,B,A},{a,b,A,b},{B,a,b,a,B},{b,A,B,A,b},{b,A,B,a,B,A},{a,b,A,b,a,B},{b,A,B,A,b,b,A,B,A,b,A,B,a,B,A,B,a,a,B,B,a,b,a,B},{b,A,B,A,b,b,A,A,b,a,b,A,b,a,B,a,b,a,B,B,a,b,a,B},{b,A,B,A,b,A,B,a,B,A},{a,b,A,b,a,B,a,b,a,B},{B,a,a,B,B,a,b,a,B},{b,A,B,A,b,b,A,A,b},{b,A,B,A,b,A,B,a,B,A,B,a,a,B,B,a,b,a,B},{b,A,B,A,b,b,A,A,b,a,b,A,b,a,B,a,b,a,B},{B,a,B,A,b,A,B,a,B,A,B,a,a,B,B,a,b,a,B},{b,A,B,A,b,b,A,A,b,a,b,A,b,a,B,a,b,A,b},{b,A,B,a,B,A,B,a,a,B,B,a,b,a,B},{b,A,B,A,b,b,A,A,b,a,b,A,b,a,B}};Base=SymbolToBase[#1,{{a,aMatrix},{A,aMatrixInv},{b,bMatrix},{B,bMatrixInv}}]&/@BaseSymbol];
SetupManifold[N4]:=Block[{},aMatrix=SetPrecision[{{-0.4060699519333918339971793819359005616401260984169838285416932170689+0.3672518273676754232146161934731031081911312101826206248715531725515*I,-0.0000000000000000000000000000000000000000000000000000000000000000000000000243194506-0.000000000000000000000000000000000000000000000000000000000000000000000000005593373656974897892*I},{-0.0000000000000000000000000000000000000000000000000000000000000725366420-0.0000000000000000000000000000000000000000000000000000000000000614968575*I,-1.354619901468891950804861034191318695574068815796968126003555790645-1.225125453962854059632648277116373043965297371820167995185960283228*I}},60];aMatrixInv=Inverse[aMatrix];bMatrix=SetPrecision[{{-0.7376344655562130745696431046015991178550114598819999013324976097974+0.01946009750849356306819601949354775194952631847333482176130207246215*I,-0.6169854359126788762352179295897195777190573559149682246710581808546-1.244585551471347622700844296609920795914823690293502816947262355690*I},{-0.3315645136228212405724637226656985562148853614650160727908043927328-0.3477917298591818601464201739795553562416048917092858031102511000826*I,-1.023055387846070710232397311525620139359183454331952053212751397920-0.8773337241036721994862281031368176877236924801108821920757091831406*I}},60];bMatrixInv=Inverse[bMatrix];ConjMatrix=SetPrecision[{{-1.1674912869118494- 0.04921095313230847 I,-0.012591555948531985+ 0.3721964855511895 I},{-0.012832406383683801- 0.4708526768981086 I,-1.0050363280039936+ 0.04137607270209582 I}},6];BaseSymbol={{a},{A},{b,A,B,A},{a,b,a,B},{b,A,A,b},{B,a,a,B},{B,a,B,A},{a,b,A,b},{B},{b},{b,A},{a,B},{B,a,b,a,B},{b,A,B,A,b},{b,A,B,a,B,A},{a,b,A,b,a,B},{B,a,a,B,A},{a,b,A,A,b},{b,A,B,A,b,b,A,A,b},{B,a,a,B,B,a,b,a,B},{a,b,A,b,a,b,A,A,b},{B,a,a,B,A,B,a,B,A},{a,b,A,b,a,B,a,b,a,B},{b,A,B,A,b,A,B,a,B,A},{a,b,A},{a,B,A},{b,a,B},{b,A,B},{A,b},{B,a},{b,A,B,a,B,A,B,a,B,A,b,A,B,A,b,b,A,A,b},{B,a,a,B,B,a,b,a,B,a,b,A,b,a,b,A,b,a,B},{B,a,B,A,b,A,B,A,b,b,A,A,b},{B,a,a,B,B,a,b,a,B,a,b,A,b},{b,A,A,b,a,b,A,b,a,B,a,b,a,B},{b,A,B,A,b,A,B,a,B,A,B,a,a,B}};Base=SymbolToBase[#1,{{a,aMatrix},{A,aMatrixInv},{b,bMatrix},{B,bMatrixInv}}]&/@BaseSymbol];
(*SetupManifold can also load the data of manifolds N2,N3 and N4.*)
CalculateSpine[Base_,Conj_]:=Block[{data,dis,t0,out1,temp,m,A1,B1,C1,D1,W,gW,gW1,gW2,VecN,NumT,MatN,VecT,R0,R,g1,g2,g3,g4,z1,z2,z3,z4,a1,b1,c1,d1,Base0},Base0=SetPrecision[ConjugateBase[Base,Conj],MachinePrecision];tt[15]=PrintTemporary[Style[Row[List["Calculation of spine radius."]],Bold,FontSize->16]];t0=AbsoluteTime[];temp=PrintTemporary["We are constructing the domain..."];M=Base0;m=Length@M;A1={{a1,0},{0,Conjugate[a1]}};B1={{b1,0},{0,Conjugate[b1]}};C1={{c1,0},{0,Conjugate[c1]}};D1={{d1,0},{0,Conjugate[d1]}};W={{0,1},{-1,0}};gW=(A1.W+B1).Inverse[C1.W+D1]//FullSimplify;gW1=Table[gW/.a1->M[[j,1,1]]/.b1->M[[j,1,2]]/.c1->M[[j,2,1]]/.d1->M[[j,2,2]],{j,1,m}];gW2=Table[{Re[gW1[[j,1,1]]],Im[gW1[[j,1,1]]],Re[gW1[[j,1,2]]]},{j,1,m}];VecN=Table[{2*gW2[[j,1]],2*gW2[[j,2]],gW2[[j,1]]^2+gW2[[j,2]]^2+gW2[[j,3]]^2-1}/(1+gW2[[j,1]]^2+gW2[[j,2]]^2+gW2[[j,3]]^2),{j,1,m}];NumT=Table[1-Sqrt[1-Sum[VecN[[j,k]]^2,{k,1,3}]],{j,1,m}];MatN=Table[{VecN[[i1]],VecN[[i2]],VecN[[i3]]},{i1,1,m-2},{i2,i1+1,m-1},{i3,i2+1,m}];VecT=Table[{NumT[[i1]],NumT[[i2]],NumT[[i3]]},{i1,1,m-2},{i2,i1+1,m-1},{i3,i2+1,m}];R0=Flatten[Table[Inverse[MatN[[i1,i2,i3]]].VecT[[i1,i2,i3]],{i1,1,m-2},{i2,1,m-1-i1},{i3,1,m-i1-i2}],2];R=DeleteCases[Table[If[Sum[R0[[i1,k]]^2,{k,1,3}]>1.0001,{0,0,0},R0[[i1]]],{i1,1,Length@R0}],{0,0,0}];g1=Table[If[(VecN[[i]].R[[j]])-NumT[[i]]>10^(-13),1,0],{j,1,Length@R},{i,1,m}];g2=DeleteCases[Table[If[Total[g1[[j]]]==0,R[[j]],{0,0,0}],{j,1,Length@R}],{0,0,0}];g3=Table[If[Abs[g2[[i]].VecN[[j]]-NumT[[j]]]<10^(-13),1,0],{j,1,m},{i,1,Length@g2}];g4=Count[Table[g3[[i1]].g3[[i2]],{i1,1,m-1},{i2,i1+1,m}]//Flatten,2];z1=Table[{g2[[i1]],g2[[i2]]},{i1,1,(Length@g2)-1},{i2,i1+1,Length@g2}];z2=Table[If[(Abs[z1[[i1,i2,1]].VecN[[j]]-NumT[[j]]]<10^(-13))&&(Abs[z1[[i1,i2,2]].VecN[[j]]-NumT[[j]]]<10^(-13)),1,0],{i1,1,(Length@g2)-1},{i2,1,(Length@g2)-i1},{j,1,m}];z3=DeleteCases[Flatten[Table[If[Sum[z2[[i1,i2,j]],{j,1,m}]==2,z1[[i1,i2]],0],{i1,1,(Length@g2)-1},{i2,1,(Length@g2)-i1}],1],0];z4=Table[z3[[i1,1]]*t+z3[[i1,2]]*(1-t),{i1,1,Length@z3}];Vertices1=z3;Vertices=Flatten[Vertices1,1];vert=Length@g2;phase=m-Count[Table[Sum[If[Abs[g2[[j]].VecN[[k]]-NumT[[k]]]<10^(-10),1,0],{j,1,Length@g2}],{k,1,m}],0];edge=g4;plot=ParametricPlot3D[z4,{t,0,1}];Distance[W_,V1_,V2_]:=Block[{t1,P,Dist,Der,sol,z11},P=t1*V1+(1-t1)*V2;Dist=(1-W.P)/(Sqrt[1-W.W]*Sqrt[1-P.P]);Der=D[Dist,t1];sol=Solve[Der==0,t1];z11=(t1/.sol)[[1]];If[(Im[z11]==0)&&(Re[z11]>0)&&(Re[z11]<1),Dist/.sol,Min[(1-W.V1)/(Sqrt[1-W.W]*Sqrt[1-V1.V1]),(1-W.V2)/(Sqrt[1-W.W]*Sqrt[1-V2.V2])]]];data=Vertices1;dis=Table[Distance[{0,0,0},data[[i,1]],data[[i,2]]],{i,1,Length@data}];ViewDomain:=Print[plot];SpineRadius=ArcCosh[Max[dis//Flatten]+10^(-Precision[Conj])];out1=AbsoluteTime[]-t0;NotebookDelete[temp];euler=vert-edge+phase;tt[16]=PrintTemporary[Row[List["We constructed the domain in ",niceTime[out1],". The domain has ",vert," vertices, ",edge," edges and ",phase," faces. Euler characteristic is: ",euler,"."]]];tt[17]=PrintTemporary[Row[List["The spine radius is ",SpineRadius,"."]]];SpineRadius];
(*CalculateSpine constructs a domain from the list of faces "Base" and conjugacy matrix "Conj". It finds all edges and vertices and 
calculates the spine radius. You can see the domain using command ViewDomain.*)
(****************** Short codes that are used in the above commands. **************************) 
niceTime[timeInSec_] :=If[timeInSec < 1 ,"0 seconds",Block[{timeUnitNames = {" years", " days", " hours", " minutes"," seconds"},timeScales = {31536000, 86400, 3600, 60, 1}, humanTime},humanTime=Select[Transpose[{timeInSec/timeScales,timeUnitNames}], #1[[1]] >= 1 &, 1];If[Length[humanTime] == 0, "",Row[ReplacePart[humanTime[[1]],1 -> Round[humanTime[[1, 1]]]]]]]];(*Step 2: Big List *)
(*niceTime converts the computer time to human readable form.*)
SymbolToBase[BaseSymbol_,list_]:=Dot@@(BaseSymbol/.Thread[Rule[list[[All,1]],list[[All,2]]]]);
(*SymbolToBase converts the symbolic name for geodesic (list of faces) and list of matrices for faces to the matrix.*)
ToSL2C[mat_]:=Block[{Mat,z1,gr1,q1,q2,s2,m2,a1,a2,b1,b2,c1,c2,d1,d2},Mat=1/2*{{(a1+I*a2)*(a1-I*a2)+(b1+I*b2)*(b1-I*b2)+(c1+I*c2)*(c1-I*c2)+(d1+I*d2)*(d1-I*d2),(a1+I*a2)*(a1-I*a2)-(b1+I*b2)*(b1-I*b2)+(c1+I*c2)*(c1-I*c2)-(d1+I*d2)*(d1-I*d2),(a1+I*a2)*(b1-I*b2)+(b1+I*b2)*(a1-I*a2)+(c1+I*c2)*(d1-I*d2)+(d1+I*d2)*(c1-I*c2),-I*((a1+I*a2)*(b1-I*b2)-(b1+I*b2)*(a1-I*a2)+(c1+I*c2)*(d1-I*d2)-(d1+I*d2)*(c1-I*c2))},{(a1+I*a2)*(a1-I*a2)+(b1+I*b2)*(b1-I*b2)-(c1+I*c2)*(c1-I*c2)-(d1+I*d2)*(d1-I*d2),(a1+I*a2)*(a1-I*a2)-(b1+I*b2)*(b1-I*b2)-(c1+I*c2)*(c1-I*c2)+(d1+I*d2)*(d1-I*d2),(a1+I*a2)*(b1-I*b2)+(b1+I*b2)*(a1-I*a2)-(c1+I*c2)*(d1-I*d2)-(d1+I*d2)*(c1-I*c2),-I*((a1+I*a2)*(b1-I*b2)-(b1+I*b2)*(a1-I*a2)-(c1+I*c2)*(d1-I*d2)+(d1+I*d2)*(c1-I*c2))},{(a1+I*a2)*(c1-I*c2)+(c1+I*c2)*(a1-I*a2)+(b1+I*b2)*(d1-I*d2)+(d1+I*d2)*(b1-I*b2),(a1+I*a2)*(c1-I*c2)+(c1+I*c2)*(a1-I*a2)-(b1+I*b2)*(d1-I*d2)-(d1+I*d2)*(b1-I*b2),(a1+I*a2)*(d1-I*d2)+(d1+I*d2)*(a1-I*a2)+(b1+I*b2)*(c1-I*c2)+(c1+I*c2)*(b1-I*b2),-I*((a1+I*a2)*(d1-I*d2)-(d1+I*d2)*(a1-I*a2)-(b1+I*b2)*(c1-I*c2)+(c1+I*c2)*(b1-I*b2))},{I*((a1+I*a2)*(c1-I*c2)-(c1+I*c2)*(a1-I*a2)+(b1+I*b2)*(d1-I*d2)-(d1+I*d2)*(b1-I*b2)),I*((a1+I*a2)*(c1-I*c2)-(c1+I*c2)*(a1-I*a2)-(b1+I*b2)*(d1-I*d2)+(d1+I*d2)*(b1-I*b2)),I*((a1+I*a2)*(d1-I*d2)-(d1+I*d2)*(a1-I*a2)+(b1+I*b2)*(c1-I*c2)-(c1+I*c2)*(b1-I*b2)),((a1+I*a2)*(d1-I*d2)+(d1+I*d2)*(a1-I*a2)-(b1+I*b2)*(c1-I*c2)-(c1+I*c2)*(b1-I*b2))}};z1=Flatten[Join[Table[Mat[[i,j]]==mat[[i,j]],{i,1,4},{j,1,4}]],1];gr1=GroebnerBasis[Table[z1[[i]],{i,1,16}],{a1,a2,b1,b2,c1,c2,d1,d2}];q1=Solve[gr1==0,{a1,a2,b1,b2,c1,c2,d1}];q2=Solve[({(a1+I*a2)*(d1+I*d2)-(b1+I*b2)*(c1+I*c2)==1}/.q1[[1]]//FullSimplify),d2];s2=Table[Join[q1[[1]]/.q2[[j]],q2[[j]]],{j,1,Length@q2}];m2={{a1+I*a2,b1+I*b2},{c1+I*c2,d1+I*d2}}/.s2;If[Round[Det[m2[[1]]],10^(-4)]==1,m2[[1]],m2[[2]]]];
(*ToSL2C convertes SO (3,1) matrix to SL (2,C) matrix.*)
ConjugateBase[Base_,Conj_]:=(Inverse[Conj].#.Conj)&/@Base;
(*ConjugateBase conjugates also elements in "Base" with the conjugate matrix.*)
digits[x_]:=Block[{q,x1},x1=Re[x];q=RealDigits[x1][[1]];While[Last[q]==0,q=Delete[q,Length@q]];Length@q];
(*digits calculates the number of digits (for typical output from snap)*)
(********************************************) 
(* Step 2: Geodesics Search*)
(********************************************) 
GeodesicSearch[lambda_,inject_,prec_]:=Block[{out1,small,filter,big,conj,t00,lambda1,prec1,o1,big2,big0,precMatrix,precTest1,precTest2,final},t00=AbsoluteTime[];tt[13]=PrintTemporary[Style[Row[List["Construction of the list of geodesics."]],Bold,FontSize->20]];prec1=prec;lambda1=lambda;spine=CalculateSpine[Base,ConjMatrix];If[euler!=2,Print[Style[Row[List["The Euler characteristic is ",euler,", therefore the domain is not closed."]],Bold,FontSize->14]],big0=BigListSearch[Base,ConjMatrix,prec,lambda,spine];big=Block[{},o1=Select[big0,#[[1]]==1&];Delete[#,1]&/@o1];big2=big0[[All,3]];conj=ConjugacyListSearch[Base,ConjMatrix,prec,lambda,spine];small=DeleteDuplicateGeodesics[big,conj,prec];filter=FilterInject[small,big2,inject,prec];final=FinalSort[filter,4];out1=AbsoluteTime[]-t00;Pause[1];Do[NotebookDelete[tt[i]],{i,1,19}];precMatrix=Precision[Select[Flatten[big2],(Abs[#]>0.001)&]];Print[Style[Row[List["Geodesic List"]],Bold,FontSize->24]];tt[14]=Print[Style[Row[List["We finished construction of the geodesic list in ",niceTime[out1],". There are ",Length@final," geodesics."]],Bold,FontSize->14]];Print[Style[Row[List["We set precision to ",prec,". Actual precision of big list: ",precTest1," and conjugacy list: ",precTest2,"."]],Bold,FontSize->14]];final]];
(*GeodesicSearch finds the list of geodesics with parameter \[Lambda]<"lambda", injectivity radius<"inject" and precision "prec".
It runs the codes BigListSearch to find a big list and from it also a small list. Then it finds conjugacy list using
ConjugacyListSearch and deletes duplicates using DeleteDuplicateGeodesics. The big list is used to calculate injectivity 
radius using FilterInject and then filter the ones with radius smaller than "inject". Finally, it sorts the final list
of geodesic using FinalSort.*)
BigListSearch[Base_,Conj_,prec_,lambda_,spine_]:=Block[{BTree,BList,lower,last,InvConj,Nmin,Nmax,n1,cutoff,BTcount,BLcount,counter,Tcount,temp1,lowPrec1,dist,low0,t0,dist0,low,DistCheck,TreeCheck,GeodCheck,out1},tt[1]=PrintTemporary[Style[Row[List["Calculation of big list."]],Bold,FontSize->16]];lower={};last={1,NameToMatrix[{1},Base]};InvConj=Inverse[Conj];Clear[BTree];BTree[x_]=0;Clear[BList];BList[x_]=0;Nmin=1;Nmax=0;n1=Length@Base;cutoff=Cosh[2*ArcCosh[Cosh[spine]*Cosh[lambda/2]]];BLcount=0;BTcount=0;precTest1=1000;counter=1;Tcount=10;temp1=PrintTemporary[Row[List["We are running the code from the initial position."]]];t0=AbsoluteTime[];While[(last[[1]]!=0),dist=BasePointDistance[InvConj.last[[2]].Conj];dist0=If[lower=={},0,low0=Last[lower][[2]];low=InvConj.low0.Conj;lowPrec1=If[Precision[low0]<10^(-prec),1000,Precision[low0]];BasePointDistance[low]];DistCheck=CheckDistance[dist,dist0,cutoff,Precision[low]];TreeCheck=If[DistCheck,BinarySearchF[Key[last[[2]],prec],BTree],0];precTest1=Min[lowPrec1,precTest1];GeodCheck=If[TreeCheck==1,BTcount=BTcount+1;BList[BTcount]={0,FullName[last,lower],last[[2]]};CheckGeodesics[last[[2]],dist,lambda,spine,Precision[low]],False];If[GeodCheck,BLcount=BLcount+1;BList[BTcount]={1,FullName[last,lower],last[[2]]};];{last,lower}=NextPoint[last,lower,TreeCheck,Base];counter=counter+1;out1=AbsoluteTime[]-t0;If[out1>Tcount,NotebookDelete[temp1];temp1=PrintTemporary[Row[List["After ",niceTime[out1],": ",counter," checked, ",BTcount," in big list, ",BLcount," in small list. Precision level: ",precTest1,". Current position: ",FullName[last,lower]]]];Tcount=Tcount+10;];];out1=AbsoluteTime[]-t0;NotebookDelete[temp1];tt[2]=PrintTemporary[Row[List["We finished construction of the big list in ",niceTime[out1],"."]]];temp1=PrintTemporary[Row[List["We are restoring the big list from the function......"]]];NotebookDelete[temp1];tt[3]=PrintTemporary[Row[List["The big list has ",BTcount," elements, small list has ",BLcount," elements. Precision level: ",precTest1,"."]]];Table[BList[i],{i,1,BTcount}]];
(*BigListSearch constructs the big list for given list of faces "Base", conjugate matrix "Conj", precision level "prec",
parameter "lambda" and spine radius ("spine"). It uses the tree-like algorithm to find all geodesics which satisfy 
given properties. Each point in the tree is associated with the vector with elements being faces of the domain and the
geodesic is characterized by the product of the matrices representing the faces. We use the standard procedure to move in the tree
and to explore all combinations. We numerically test the relators and delete duplicates on the way. The result is a list, each element
has three entries - name of the geodesic (sequence of faces), matrix and the third entry indicates if the element satisfies also
stronger constraints to be part of the small list (there is 0 or 1).*)
ConjugacyListSearch[Base_,Conj_,prec_,lambda_,spine_]:=Block[{BTree,BList,lower,last,InvConj,Nmin,Nmax,n1,cutoff,BTcount,BLcount,counter,Tcount,temp1,lowPrec2,dist,t0,dist0,low,DistCheck,TreeCheck,GeodCheck,out1},tt[4]=PrintTemporary[Style[Row[List["Calculation of conjugacy list."]],Bold,FontSize->16]];InvConj=Inverse[Conj];lower={};last={1,NameToMatrix[{1},Base]};Clear[BTree];BTree[x_]=0;Clear[BList];BList[x_]=0;Nmin=1;Nmax=0;n1=Length@Base;cutoff=Cosh[2*ArcCosh[Cosh[spine]*Cosh[lambda/4]]];BLcount=0;BTcount=0;counter=1;Tcount=10;precTest2=1000;temp1=PrintTemporary[Row[List["We are running the code from the initial position."]]];t0=AbsoluteTime[];While[(last[[1]]!=0),dist=BasePointDistance[InvConj.last[[2]].Conj];dist0=If[lower=={},0,low0=Last[lower][[2]];low=InvConj.low0.Conj;lowPrec2=If[Precision[low0]<10^(-prec),1000,Precision[low0]];BasePointDistance[low]];DistCheck=CheckDistance[dist,dist0,cutoff,Precision[low]];TreeCheck=If[DistCheck,BinarySearchF[Key[last[[2]],prec],BTree],0];precTest2=Min[lowPrec2,precTest2];GeodCheck=If[TreeCheck==1,BTcount=BTcount+1;True,False];If[GeodCheck,BLcount=BLcount+1;BList[BLcount]=last[[2]];];{last,lower}=NextPoint[last,lower,TreeCheck,Base];counter=counter+1;out1=AbsoluteTime[]-t0;If[out1>Tcount,NotebookDelete[temp1];temp1=PrintTemporary[Row[List["After ",niceTime[out1],": ",counter," checked, ",BTcount," in conjugacy list. Precision level: ",precTest2,". Current position: ",FullName[last,lower]]]];Tcount=Tcount+10;];];out1=AbsoluteTime[]-t0;NotebookDelete[temp1];tt[5]=PrintTemporary[Row[List["We finished construction of the conjugacy list in ",niceTime[out1],"."]]];tt[6]=PrintTemporary[Row[List["The conjugacy list has ",BLcount," elements. Precision level: ",precTest2,"."]]];Table[BList[i],{i,1,BLcount}]];
(*ConjugacyListSearch has exactly the same algorithm as BigListSearch, just the parameter "lambda" enters like lambda/4 in the 
cut off distance. Also, the result is just the "big list format", ie. two columns: name and matrix.*)
DeleteDuplicateGeodesics[list_,ConjList1_,prec_]:=Block[{invmatrix,num,list1a,ConjList,InvConjList,list1,list2,m,k,j,conjLength,SmallList,Tcount,checked,t0,checklist,m2,BTree,Nmin,Nmax,key,power,matrix,powmatrix,powmatrixinv,z1,out1,temp},PowerMatrix[Mat_,pow_]:=Dot@@ConstantArray[Mat,pow];tt[10]=PrintTemporary[Style[Row[List["Deleting duplicate geodesics."]],Bold,FontSize->16]];num=Length@list;list1a=Thread[{GeodesicLength/@list[[All,2]],list[[All,1]],list[[All,2]]}];ConjList=Join[{{{1,0},{0,1}}},ConjList1];InvConjList=Inverse[#]&/@ConjList;list1=Sort[list1a,Re[#1[[1]]]<Re[#2[[1]]]&];list2=Gather[list1,(IntegerQ[Round[Abs[Re[#1[[1]]]/Re[#2[[1]]]],10^(-prec)]])||(IntegerQ[Round[Abs[Re[#2[[1]]]/Re[#1[[1]]]],10^(-prec)]])&];m=Length@list2;j=1;k=1;conjLength=Length@ConjList;Clear[SmallList];SmallList[x_]=0;Tcount=10;checked=0;t0=AbsoluteTime[];While[j<(m+1),checklist=Sort[list2[[j]],Re[#1[[1]]]<Re[#2[[1]]]&];m2=Length@checklist;Clear[BTree];BTree[x_]=0;Nmin=1;Nmax=0;Do[key=Key[checklist[[j2,3]],prec];If[BinarySearchF[key,BTree]==1,SmallList[k]=checklist[[j2]];k=k+1;power=Select[Round[Table[Re[checklist[[k1,1]]]/Re[checklist[[j2,1]]],{k1,j2+1,m2}],10^(-prec)],IntegerQ]//DeleteDuplicates;matrix=checklist[[j2,3]];invmatrix=Inverse[matrix];powmatrix=Table[PowerMatrix[matrix,pow],{pow,power}];powmatrixinv=Table[PowerMatrix[invmatrix,pow],{pow,power}];If[Length@power>0,Do[z1=Key[InvConjList[[i]].powmatrix[[j]].ConjList[[i]],prec];BinarySearchF[z1,BTree];z1=Key[InvConjList[[i]].powmatrixinv[[j]].ConjList[[i]],prec];BinarySearchF[z1,BTree],{i,1,conjLength},{j,1,Length@power}]];];checked=checked+1;out1=AbsoluteTime[]-t0;If[out1>Tcount,NotebookDelete[temp1];temp1=PrintTemporary[Row[List["After ",niceTime[out1],": checked ",checked," out of ",num," and ",k-1," remain in the list."]]];Tcount=Tcount+10;],{j2,1,m2}];j=j+1;];out1=AbsoluteTime[]-t0;NotebookDelete[temp1];tt[11]=PrintTemporary[Row[List["We finished deleting the conjugate elements from the list in ",niceTime[out1],"."]]];temp1=PrintTemporary[Row[List["We are restoring the list from the function......"]]];NotebookDelete[temp1];tt[12]=PrintTemporary[Row[List["The list has ",k-1," elements."]]];Sort[Table[SmallList[i],{i,1,k-1}],Re[#1[[1]]]>Re[#2[[1]]]&]];
(*DeleteDuplicateGeodesics takes the small "list" and conjugacy list "ConjList1" and deletes all duplicates with precision "prec".
All elements of the small list including all relevant powers and negative powers are conjugate with all elements from conjugacy
list and duplicates are deleted using the BinarySearchF.*)
FilterInject[small_,big_,cutoff_,prec_]:=Block[{i,max,conjLength,Inject,temp1,Tcount,j,t0,count,con2,matrix,invmatrix,tr2,newInj,out1,index},tt[7]=PrintTemporary[Style[Row[List["Calculation of injectivity radius and filtering geodesics."]],Bold,FontSize->16]];max=Length@small;conjLength=Length@big;Clear[Inject];Clear[index];Inject[x_]=10^6;temp1=PrintTemporary[Row[List["We are calculating the injectivity radius."]]];Tcount=10;j=1;t0=AbsoluteTime[];count=0;con2=SetPrecision[Table[(Tr[big[[i]]])^2,{i,1,conjLength}],MachinePrecision];While[(j<(max+1)),matrix=SetPrecision[small[[j,3]],MachinePrecision];invmatrix=Inverse[matrix];tr2=Tr[matrix]^2;i=1;While[(Inject[j]>(cutoff-10^(-prec)))&&(i<(conjLength+1)),newInj=Re[1/2*ArcCosh[(2*(Tr[matrix.big[[i]]]*Tr[invmatrix.big[[i]]]-(con2[[i]])))/(tr2-4)-1]];If[(newInj<Inject[j]),If[(EndPointsKey[matrix,prec]!=EndPointsKey[big[[i]],prec]),Inject[j]=newInj;index[j]=i]];i++];If[Inject[j]>(cutoff-10^(-prec)),count=count+1;];j=j+1;out1=AbsoluteTime[]-t0;If[out1>Tcount,NotebookDelete[temp1];temp1=PrintTemporary[Row[List["After ",niceTime[out1],": we checked ",j-1," out of ",max,", and " ,count," remain in the list."]]];Tcount=Tcount+10;];];out1=AbsoluteTime[]-t0;NotebookDelete[temp1];tt[8]=PrintTemporary[Row[List["We finished calculation of injectivity radius in ",niceTime[out1],"."]]];Do[Inject[j]=Re[1/2*ArcCosh[(2*(Tr[small[[j,3]].big[[index[j]]]]*Tr[Inverse[small[[j,3]]].big[[index[j]]]]-(Tr[big[[index[j]]]])^2))/(Tr[small[[j,3]]]^2-4)-1]],{j,1,max}];tt[9]=PrintTemporary[Row[List["There are ",count," manifolds with injectivity radius bigger than ",cutoff,"."]]];Select[Thread[{small[[All,1]],Table[Inject[j],{j,1,max}],small[[All,2]],small[[All,3]]}],Re[#[[2]]]>(cutoff-10^(-prec))&]];
(*FilterInject calculates the injectivity radius for all geodesics form the "small" list using the elements from the "big" list. 
All geodesics with injectivity radius smaller than "cutoff" are deleted. The calculation is done with precision "prec".*)
FinalSort[list2_,prec_]:=Block[{z1a,z1,z2,ind,list3,z3,z3a,z4,out1,t0,z2a},tt[18]=PrintTemporary[Style[Row[List["Final sorting of the geodesic list."]],Bold,FontSize->16]];t0=AbsoluteTime[];z2a=Gather[list2,Abs[(Re[#1[[1]]]-Re[#2[[1]]])]<10^(-prec)&];ind=1;z2=Sort[z2a,Re[#1[[1,1]]]<Re[#2[[1,1]]]&];list3={};Do[z3=Sort[z2[[i]],Re[#1[[2]]]>Re[#2[[2]]]&];z3a=Range[ind,ind-1+Length@z2[[i]]];z4=Table[Join[{z3a[[j]]},z3[[j]]],{j,1,Length@z3}];ind=ind+Length@z3;list3=Join[list3,z4],{i,1,Length@z2}];out1=AbsoluteTime[]-t0;tt[19]=PrintTemporary[Row[List["We finished sorting the list in ",niceTime[out1],"."]]];list3];
(*FinalSort takes the list of geodesics "list2" and sorts all of them according to injectivity radius and geodesic length.*)
(****************** Short codes that are used in the above commands. **************************) 
BasePointDistance[M1_]:=Re[((M1[[2,1]]*Conjugate[M1[[2,1]]]+M1[[2,2]]*Conjugate[M1[[2,2]]])/2+(1+(M1[[2,1]]*Conjugate[M1[[1,1]]]+M1[[2,2]]*Conjugate[M1[[1,2]]])*(M1[[1,1]]*Conjugate[M1[[2,1]]]+M1[[1,2]]*Conjugate[M1[[2,2]]]))/(2*(M1[[2,1]]*Conjugate[M1[[2,1]]]+M1[[2,2]]*Conjugate[M1[[2,2]]])))];
(*BasePointDistance calculates the ......... for a given matrix.*)
GeodesicLength[M_]:=Block[{k1},k1=2*ArcCosh[Tr[M]/2];Re[k1]+I*Mod[Im[k1],2\[Pi],-\[Pi]]];
(*BasePointDistance calculates the length of geodesic. The input is again a matrix representing the geodesic.*)
BaseToGeodesic[length_,distance_]:=Re[ArcCosh[Sqrt[(distance-Cos[Im[length]])/(Cosh[Re[length]]-Cos[Im[length]])]]];
(*BaseToGeodesic calculates ........ The input are geodesic "length" and "distance" from base point.*)
Key[matrix_,prec_]:=Block[{exp},If[prec===No,exp=matrix,exp=Round[matrix,10^(-prec)]];Abs[IntegerPart[10^20*Re[(exp[[1,1]]+123/124*exp[[1,2]]+234/235*exp[[2,1]]+exp[[2,2]])]]+IntegerPart[10^20*Im[(exp[[1,1]]+13/14*exp[[1,2]]+24/25*exp[[2,1]]+35/36*exp[[2,2]])]]]];
(*Key produces an integer for any matrix with precision "prec" (or type "No" if the matrix has infinite precision). The key is chosen 
to be very dense ~ 10^20 possible numbers for different matrices.*)
BinarySearchF[exp_,f_]:=Module[{n0=Nmin,n1=Nmax,n2,answ},answ=2;If[exp==f[n0],answ=0];If[exp==f[n1],answ=0];If[exp>f[n1],Nmax=n1+1;f[Nmax]=exp;answ=1,If[exp<f[n0],Nmin=n0-1;f[Nmin]=exp;answ=1;]];While[answ==2,n2=If[n1-n0<=1,(n0+n1)/2,Floor[(n0+n1)/2]];If[f[n2]==exp,answ=0,If[f[n2]==0,f[n2]=exp;answ=1,If[f[n2]>exp,n1=n2,n0=n2]]]];answ];
(*BinarySearchF uses the binary tree to store the data about geodesics. Searching in the tree uses the key for each geodesic. 
Because there is huge amount of data in the tree, we better use the function "f" instead of list to store the data*)
CheckGeodesics[matrix_,dist_,\[Lambda]_,r_,prec1_]:=Block[{g1},g1=GeodesicLength[matrix];(Abs[Re[g1]]<\[Lambda])&&(Abs[Re[g1]]>10^(-prec1))&&(BaseToGeodesic[g1,dist]<r)];
(*CheckGeodesics checks if the length of geodesic is smaller than the cutoff \[Lambda].*)
CheckDistance[dist_,start_,cutoff_,prec1_]:=If[start==0,((cutoff-dist)>-1*10^(-prec1)*dist),((cutoff-dist)>-1*10^(-prec1)*dist)&&((dist-start)>-1*10^(-prec1)*dist)];
(*CheckDistance checks the base point distance constraint.*)
FullName[last_,lower_]:=If[lower=={},{last[[1]]},Join[Last[lower][[1]],{last[[1]]}]];
(*FullName produces the full name of geodesic in the BigListSearch.*)
NextPoint[last_,lower_,truth_,Base1_]:=Block[{base,n,q},n=Length@Base1;If[truth==1,{{1,last[[2]].Base1[[1]]},Join[lower,If[lower=={},{{{last[[1]]},last[[2]]}},{{Join[Last[lower][[1]],{last[[1]]}],last[[2]]}}]]},base=lower;q=last[[1]]+1;While[q==(n+1),If[lower=={},q=0,q=Last[Last[base][[1]]]+1;base=Delete[base,Length@base];]];{{q,If[base=={},Base1[[q]],Last[base][[2]].Base1[[q]]]},base}]];
(*NextPoint gives the next geodesic to check in the BigListSearch.*)
NameToMatrix[exp_,Base1_]:=Block[{name},name=Table[Base1[[exp[[j]]]],{j,1,Length@exp}];Dot@@name];
(*NameToMatrix converts the name of the geodesic to the matrix.*)
EndPointsKey[exp_,prec1_]:=Block[{z1},z1=Round[EndPoints[exp],10^(-prec1)];IntegerPart[10^10*(621/123*(Re[z1[[1]]]+Re[z1[[2]]])+283/901*(Im[z1[[1]]]+Im[z1[[2]]]))]];
(*EndPointsKey gives the key number for the end points of the geodesic.*)
PresentData[exp_]:=Block[{q11},q11=Thread[{exp[[All,1]],Round[exp[[All,2]],10^(-8)]//N,Round[exp[[All,3]],10^(-8)]//N,exp[[All,4]]}];If[Length@q11[[1]]==4,Grid[Join[{{"#","Geodesics Length","Injectivity radius","Name of Geodesic"}},q11],Frame->All],Print["Wrong format"]]];
(*PresentData prepares final list of geodesics*)
(********************************************) 
(* Step 3: Ortholines*)
(********************************************) 
Ortholines[name1_,name2_,delta1_,prec1_]:=Block[{prec,l,\[Lambda],delta2,tau,ttt,t00,orthoList},prec=prec1;\[Lambda]=Re[geodList[[name1,2]]];l=Re[geodList[[name2,2]]];delta2=Cosh[(\[Lambda]+l)/2+delta1+spine];tau={{I,0},{0,-I}};Print[Style[Row[{"Ortholines for geodesics ",name1," and ",name2," with maximal orthodistance ",delta1,"."}],Bold,FontSize->18]];t00=AbsoluteTime[];ttt[1]=PrintTemporary[Style[Row[{"Step 1: Calculation of big list for ortholines."}],Bold,FontSize->16]];orthoList=OrthoListSearch[Base,ConjMatrix,prec,delta2];ttt[2]=PrintTemporary[Style[Row[{"There are: ",Length[orthoList]," geodesics. Actual level of precision is ",precTest2}],Bold,FontSize->14]];ttt[3]=PrintTemporary[Style[Row[{"Step 2: Searching for ortholines."}],Bold,FontSize->16]];finalList=OrthoSearch[name1,name2,orthoList,delta1];out11=AbsoluteTime[]-t00;Print[Style[Row[{"List of Ortholines"}],Bold,FontSize->16]];tt[14]=Print[Style[Row[{"We finished construction of the list of ortholines in ",niceTime[out11],". There are ",Length[finalList]," ortholines."}],Bold,FontSize->14]];Print[Style[Row[{"The precision of ortholist is ",precTest2,", matrices for ortholines ",precMatrix,", orthodistance ",precOrtho," and end points ",precEnd,"."}],Bold,FontSize->14]];toPresent=SortFinal[finalList]]
(*Otholines uses the data from the GeodesicSearch, ie. the list of geodesics and spine radius. Using two commands
OrthoListSearch and OrthoSearch it finds the list of ortholines for a given pair of geodesics "name1" and "name2".*)
OrthoListSearch[Base_,Conj_,prec_,delta_]:=Block[{BTree,BList,InvConj,last,Nmin,Nmax,n1,cutoff,Blcount,BTcount,counter,Tcount,temp1,t0,dist,low,lower,lowPrec2,DistCheck,dist0,TreeCheck,GeodCheck,out1,BLcount},InvConj=Inverse[Conj];lower={};last={1,NameToMatrix[{1},Base]};Clear[BTree];BTree[x_]=0;Clear[BList];BList[x_]=0;Nmin=1;Nmax=0;n1=Length@Base;cutoff=delta;BLcount=0;BTcount=0;counter=1;Tcount=10;precTest2=1000;temp1=PrintTemporary[Row[List["We are running the code from the initial position."]]];t0=AbsoluteTime[];While[(last[[1]]!=0),dist=BasePointDistance[InvConj.last[[2]].Conj];dist0=If[lower=={},0,low0=Last[lower][[2]];low=InvConj.low0.Conj;lowPrec2=If[Precision[low0]<10^(-prec),1000,Precision[low0]];BasePointDistance[low]];DistCheck=CheckDistance[dist,dist0,cutoff,Precision[low]];TreeCheck=If[DistCheck,BinarySearchF[Key[last[[2]],prec],BTree],0];precTest2=Min[lowPrec2,precTest2];GeodCheck=If[TreeCheck==1,BTcount=BTcount+1;True,False];If[GeodCheck,BLcount=BLcount+1;BList[BLcount]=last[[2]];];{last,lower}=NextPoint[last,lower,TreeCheck,Base];counter=counter+1;out1=AbsoluteTime[]-t0;If[out1>Tcount,NotebookDelete[temp1];temp1=PrintTemporary[Row[List["After ",niceTime[out1],": ",counter," checked, ",BTcount," in list. Precision level: ",precTest2,". Current position: ",FullName[last,lower]]]];Tcount=Tcount+10;];];out1=AbsoluteTime[]-t0;NotebookDelete[temp1];tt[5]=PrintTemporary[Row[List["We finished construction of the big list for ortholines in ",niceTime[out1],"."]]];Table[BList[i],{i,1,BLcount}]];
(*OrthoListSearch is identical to the ConjugacyListSearch, the only difference is the cutoff for basepoint distance.*)
OrthoSearch[name1_,name2_,orthoList_,delta_]:=Block[{temp,list,t0,q1,out1,toPresent,final,q3},Sort2[exp_]:=Block[{},z0=Select[exp,Abs[#[[2]]]>10^(-4)&];z1=Gather[z0,Abs[(Re[#1[[2]]]-Re[#2[[2]]])]<10^(-4)&];z2=Sort[z1,Re[#1[[1,2]]]<Re[#2[[1,2]]]&];z3=Sort[#,Re[#1[[3]]]<Re[#2[[3]]]&]&/@z2;Flatten[z3,1]];temp=PrintTemporary[Style[Row[List["Checking the ortholines of geodesics ",name1," and ",name2,"."]],Bold,FontSize->15]];list={};t0=AbsoluteTime[];precEnd=Infinity;precOrtho=Infinity;OrthoLinesPair[geodList[[name1]],geodList[[name2]],orthoList,delta];If[name1!=name2,NotebookDelete[temp];Do[NotebookDelete[tt[j]],{j,1,14}];temp=PrintTemporary[Style[Row[List["Checking the ortholines of geodesics ",name1," and ",name1,"."]],Bold,FontSize->15]];OrthoLinesPair[geodList[[name1]],geodList[[name1]],orthoList,delta];NotebookDelete[temp];Do[NotebookDelete[tt[j]],{j,1,14}];temp=PrintTemporary[Style[Row[List["Checking the ortholines of geodesics ",name2," and ",name2,"."]],Bold,FontSize->15]];OrthoLinesPair[geodList[[name2]],geodList[[name2]],orthoList,delta]];NotebookDelete[temp];Print[Style[Row[List["We checked following geodesics:"]],Bold,FontSize->16]];PresentData2[exp_]:=Block[{},q1=Thread[{exp[[All,1]],Round[exp[[All,2]],10^(-8)]//N,Round[exp[[All,3]],10^(-8)]//N}];If[Length@q1[[1]]==3,Grid[Join[{{"#","Geodesics Length","Injectivity radius"}},q1],Frame->All],Print["Wrong format"]]];Print[PresentData2[{geodList[[name1]],geodList[[name2]]}//DeleteDuplicates]];temp=PrintTemporary[Style[Row[List["Final checking and deleting duplicates."]],Bold,FontSize->14]];final=FinalCheck[Sort2[list]]];
(*OrthoSearch uses the orthoList found in OrthoListSearch and constructs the orholines between "name1" and "name1",
"name2" and "name2", "name1" and "name2". For each pair of geodesics we use OrthoLinesPair.*)
OrthoLinesPair[geod1_,geod2_,orthoList_,delta_]:=Block[{prec,Q,G0,InvQ,H,InvH,\[Lambda],l,ort,pH,orthoF,pHInv,Ki,EndKi,EndGi,Tj,candidateList,ortho,lengthTj,lengthSj,out1,t0,temp1,ortho1,res0,ort2,res1,tt},prec=IntegerPart[precTest2]-3;OrthoDistance[M_]:=Block[{z1},z1=ArcCosh[OTr[M]];Re[z1]+I*Mod[Im[z1],2\[Pi],-\[Pi]]];TjPoint[EndKi_,EndGi_,prec1_]:=If[(Count[Flatten[Join[EndKi,EndGi]],Infinity]>0)||(Count[Flatten[Join[EndKi,EndGi]],ComplexInfinity]>0),1000,If[(Re[EndKi[[2]]]*(Im[EndGi[[2]]]-Im[EndGi[[1]]])-Im[EndKi[[2]]]*(Re[EndGi[[2]]]-Re[EndGi[[1]]]))<10^(-prec1),EndKi[[1]],If[(Re[EndGi[[1]]]*(Im[EndGi[[2]]]-Im[EndGi[[1]]])-Im[EndGi[[1]]]*(Re[EndGi[[2]]]-Re[EndGi[[1]]]))/(Re[EndKi[[2]]]*(Im[EndGi[[2]]]-Im[EndGi[[1]]])-Im[EndKi[[2]]]*(Re[EndGi[[2]]]-Re[EndGi[[1]]]))>0,EndKi[[2]],EndKi[[1]]]]];LengthTj[Tj_,\[Lambda]_]:=Block[{z1},z1=Log[Tj];Mod[Re[z1],Re[\[Lambda]],-Re[\[Lambda]]/2]+I*Mod[Im[z1]-Im[\[Lambda]]*Quotient[Re[z1],Re[\[Lambda]],-Re[\[Lambda]]/2],2\[Pi],-\[Pi]]];LengthSj[pH_,Tj_,l_]:=Block[{z1},Act[M_,z_]:=(M[[1,1]]*z+M[[1,2]])/(M[[2,1]]*z+M[[2,2]]);z1=Log[Act[Inverse[pH],Tj]];Mod[Re[z1],Re[l],-Re[l]/2]+I*Mod[Im[z1]+\[Pi]-Im[l]*Quotient[Re[z1],Re[l],-Re[l]/2],2\[Pi],-\[Pi]]];MatrQ[f_]:=Block[{},z1=EndPoints[f];If[Abs[z1[[1]]-z1[[2]]]<10^(-5),{},If[Abs[z1[[1]]]>10^5,{{z1[[2]],-1},{1,0}},If[Abs[z1[[2]]]>10^5,{{1,z1[[1]]},{0,1}},{{z1[[2]],z1[[1]]/(z1[[2]]-z1[[1]])},{1,1/(z1[[2]]-z1[[1]])}}]]]];MatrG0[Q_,g_]:=Inverse[Q].g.Q;OTr[M_]:=M[[1,1]]*M[[2,2]]+M[[1,2]]*M[[2,1]];Q=MatrQ[geod1[[5]]];G0=MatrG0[Q,geod2[[5]]];InvQ=Inverse[Q];H=If[geod1[[1]]==geod2[[1]],IdentityMatrix[2],MatrQ[G0]];InvH=Inverse[H];\[Lambda]=GeodesicLength[geod1[[5]]];l=GeodesicLength[geod2[[5]]];ort=Length@orthoList;Clear[pH];Clear[orthoF];Clear[pHInv];Clear[Ki];Clear[EndKi];Clear[EndGi];Clear[Tj];Clear[candidateList];Clear[ortho];Clear[lengthTj];Clear[lengthSj];t0=AbsoluteTime[];tt[2]=PrintTemporary[Style[Row[List["#1: Multiplying matrices p.H."]],Bold,FontSize->13]];Do[If[Mod[i,5000]==0,NotebookDelete[temp1];out1=AbsoluteTime[]-t0;temp1=PrintTemporary[Row[List["We prepared ",i, " matrices out of ",ort," in ",niceTime[out1],". Expected time to finish: ",niceTime[out1/i*(ort-i)],"."]]]];orthoF[i]=orthoList[[i]];pH[i]=InvQ.orthoF[i].Q.H;pHInv[i]=Inverse[pH[i]],{i,1,ort}];NotebookDelete[temp1];out1=AbsoluteTime[]-t0; tt[3]=PrintTemporary[Style[Row[List["We prepared all ",ort," matrices p.H in ",niceTime[out1],"."]],FontSize->14]];t0=AbsoluteTime[];tt[4]=PrintTemporary[Style[Row[List["#2: Preparing matrices Ki."]],Bold,FontSize->13]];Do[If[Mod[i,5000]==0,NotebookDelete[temp1];out1=AbsoluteTime[]-t0;temp1=PrintTemporary[Row[List["We prepared ",i, " matrices out of ",ort," in ",niceTime[out1],". Expected time to finish: ",niceTime[out1/i*(ort-i)],"."]]]];Ki[i]=pH[i].tau.pHInv[i].tau,{i,1,ort}];NotebookDelete[temp1];out1=AbsoluteTime[]-t0; tt[5]=PrintTemporary[Style[Row[List["We prepared all ",ort," matrices Ki in ",niceTime[out1],"."]],FontSize->14]];t0=AbsoluteTime[];tt[6]=PrintTemporary[Style[Row[List["#3: Endpoints of Ki and Gi."]],Bold,FontSize->13]];Do[If[Mod[i,5000]==0,NotebookDelete[temp1];out1=AbsoluteTime[]-t0;temp1=PrintTemporary[Row[List["We calculated ",i, " endpoints out of ",ort," in ",niceTime[out1],". Expected time to finish: ",niceTime[out1/i*(ort-i)],"."]]]];EndKi[i]=EndPoints[Ki[i]];EndGi[i]={If[Round[pH[i][[2,2]],10^(-prec)]==0,Infinity,pH[i][[1,2]]/pH[i][[2,2]]],If[Round[pH[i][[2,1]],10^(-prec)]==0,Infinity,pH[i][[1,1]]/pH[i][[2,1]]]},{i,1,ort}];NotebookDelete[temp1];out1=AbsoluteTime[]-t0; tt[7]=PrintTemporary[Style[Row[List["We calculated all endpoints of matrices Ki and Gi in ",niceTime[out1],"."]],FontSize->14]];t0=AbsoluteTime[];tt[8]=PrintTemporary[Style[Row[List["#4: Orthodistance."]],Bold,FontSize->13]];Do[If[Mod[i,5000]==0,NotebookDelete[temp1];out1=AbsoluteTime[]-t0;temp1=PrintTemporary[Row[List["We found orthodistance of ",i, " ortholines out of ",ort," in ",niceTime[out1],". Expected time to finish: ",niceTime[out1/i*(ort-i)],"."]]]];Tj[i]=TjPoint[EndKi[i],EndGi[i],prec];candidateList[i]={OrthoDistance[pH[i]],pH[i],Ki[i],Tj[i],EndKi[i],EndGi[i],orthoF[i]},{i,1,ort}];NotebookDelete[temp1];out1=AbsoluteTime[]-t0;tt[9]=PrintTemporary[Style[Row[List["We found orthodistance of all ortholines in ",niceTime[out1],"."]],FontSize->12]];t0=AbsoluteTime[];ortho1=DeleteCases[Table[If[(Re[candidateList[i][[1]]]<delta)&&(candidateList[i][[4]]!=1000),candidateList[i],0],{i,1,ort}],0];precMatrix=Precision[Select[Flatten[ortho1[[All,2]]],Abs[#1]>0.001`&]];ort2=Length@ortho1;out1=AbsoluteTime[]-t0;tt[10]=PrintTemporary[Style[Row[List["We selected ortholines with delta<",delta," in ",niceTime[out1],". There are ",ort2," ortholines left in the list."]],FontSize->14]];t0=AbsoluteTime[];tt[11]=PrintTemporary[Style[Row[List["#5: Endpoints of ortholines."]],Bold,FontSize->13]];Do[If[Mod[i,5000]==0,NotebookDelete[temp1];out1=AbsoluteTime[]-t0;temp1=PrintTemporary[Row[List["We calculated endpoints of ",i, " ortholines out of ",ort2," in ",niceTime[out1],". Expected time to finish: ",niceTime[out1/i*(ort2-i)],"."]]]];ortho[i]=ortho1[[i]];lengthTj[i]=LengthTj[ortho[i][[4]],\[Lambda]];lengthSj[i]=LengthSj[ortho[i][[2]],ortho[i][[4]],l],{i,1,ort2}];NotebookDelete[temp1];out1=AbsoluteTime[]-t0; tt[12]=PrintTemporary[Style[Row[List["We calculated starting and end points of ortholines in ",niceTime[out1],"."]],FontSize->13]];t0=AbsoluteTime[];tt[13]=PrintTemporary[Style[Row[List["#6: Deleting duplicates."]],Bold,FontSize->13]];res0=Table[{{geod1[[1]],geod2[[1]]},ortho[i][[1]],lengthTj[i],lengthSj[i]},{i,1,ort2}];precOrtho=If[res0=={},precOrtho,Min[precOrtho,Precision[Select[Flatten[res0[[All,2]]],(Abs[#]>0.001)&]]]];precEnd=If[res0=={},precEnd,Min[precEnd,Precision[Select[Flatten[Join[res0[[All,3]],res0[[All,4]]]],(Abs[#]>0.001)&]]]];precOrtho2=IntegerPart[precOrtho]-3;precEnd2=IntegerPart[precEnd]-3;res1=DeleteDuplicates[res0,((Abs[Re[(#1[[2]]-#2[[2]])]]<10^(-precOrtho2))&&(Abs[(#1[[3]]-#2[[3]])]<10^(-precEnd2))&&(Abs[(#1[[4]]-#2[[4]])]<10^(-precEnd2)))&];out1=AbsoluteTime[]-t0;tt[14]=PrintTemporary[Style[Row[List["We deleted duplicates in ",niceTime[out1],"."]],FontSize->12]];Do[NotebookDelete[tt[j]],{j,1,14}];list=Join[list,res1];];
(*OrthoLinesPair takes two geodesics "geod1" and "geod2", list of geodesics "orthoList", maximal ortholength "delta" and the level
of the precision "prec" and finds all ortholines between geod1 and geod2.*)
(****************** Short codes that are used in the above commands. **************************) 
FinalCheck[exp_]:=Block[{q11,q12},q11=Table[If[(Re[exp[[i,3]]]>Re[exp[[i,4]]])||(Abs[Re[exp[[i,3]]]-Re[exp[[i,4]]]]<10^(-precEnd2)&&(Im[exp[[i,3]]]<Im[exp[[i,4]]])),{exp[[i,1]],exp[[i,2]],exp[[i,1,2]],exp[[i,4]],exp[[i,1,1]],exp[[i,3]]},{exp[[i,1]],exp[[i,2]],exp[[i,1,1]],exp[[i,3]],exp[[i,1,2]],exp[[i,4]]}],{i,1,Length@exp}];q12=DeleteDuplicates[q11,(Abs[Re[(#1[[2]]-#2[[2]])]]<10^(-precOrtho2)&&(Abs[(#1[[4]]-#2[[4]])]<10^(-precEnd2))&&(Abs[(#1[[6]]-#2[[6]])]<10^(-precEnd2)))&]];
(*FinalCheck deletes duplicates from the list.*)
SortFinal[exp_]:=Block[{q2},q2=exp;Rn[exp1_]:=Round[exp1,10^(-6)]//N;q3=Table[{i,q2[[i,2]]//Rn,q2[[i,3]],q2[[i,4]]//Rn,q2[[i,5]],q2[[i,6]]//Rn},{i,1,Length@q2}];Grid[Join[{{"#","Ortholines length","G1","Starting Point","G2","EndPoint"}},q3],Frame->All]];
(*SortFinal prepares the final result*)
EndPoints[z2_]:=Block[{},z1=z2;If[Round[Abs[z1[[2,1]]],10^(-4)]==0,If[Round[Abs[z1[[1,1]]],10^(-4)]==1,{},{z1[[1,1]]*z1[[1,2]]/(1-z1[[1,1]]^2),Infinity}],{(z1[[1,1]]-z1[[2,2]]+Sqrt[(z1[[1,1]]+z1[[2,2]])^2-4])/(2*z1[[2,1]]),(z1[[1,1]]-z1[[2,2]]-Sqrt[(z1[[1,1]]+z1[[2,2]])^2-4])/(2*z1[[2,1]])}]];
(*EndPoints associates two points with any geodesic represented by a matrix "z2".*)


End[];
EndPackage[];

